In situ magnetic-field stabilization for quantum-gas experiments

We demonstrate a minimally-destructive in situ technique for measuring and stabilizing slowly-drifting magnetic fields in ultracold-atom experiments. While conventional magnetic-field sensors such as Hall, giant magnetoresistive, or fluxgate-based devices are broadly used, their accuracy, precision and dynamic range can be limited. In addition, these sensors are typically positioned at least several centimeters away from the in-vacuum atomic system, as their operation creates perturbing magnetic fields, and their placement is limited by geometric constraints imposed by the vacuum system. We overcome these issues by using the atomic system itself as a built-in magnetometer. To that end, we employ a pair of weak measurements to determine the Zeeman splitting -- and thereby the magnetic field -- of a magnetically sensitive atomic transition. We provide closed-form expressions quantifying the trade-offs between measurement noise, dynamic range, and atom loss. This procedure is demonstrated with ultracold Rb-87, weakly measured using partial-transfer absorption imaging. We then incorporate a Kalman filter to stabilize the magnetic field; this eliminated long-term drift in the ambient field (as high as ~70 nT/hr) in exchange for a modest increase in shot-to-shot variability from 1.8(2) nT to 2.0(2) nT.

==> anc/Figures/B_Lock_TLS_helper.py <==
## Version 2026-01-29
from Breit_Rabi import E_F_mF
import numpy as np
import lmfit
import scipy
from EG_helper_funcs_v2 import get_COM

wavelength = 790.022e-9
h = 6.626070e-34
hbar = h/(2*np.pi)
kR=2*np.pi/wavelength
amu = 1.6605390e-27
m87 = 86.909187*amu
ER = (hbar*kR)**2 / (2*m87)

# Define Hamiltonian
def Ham_TLS(Omega,Delta):
    
    H = np.matrix([[ 0, Omega/2],
                   [ Omega/2,-Delta]] )
    
    return H.astype(float)
    
## Plot flopping curves
initial_state = np.array([1,0],dtype=complex)

num_spins = 2

def Ham_propagate_get_spins(Ham,t_ER,state_initial):
    U_t = scipy.linalg.expm(-1.0j*Ham*t_ER)
    return np.dot(U_t,state_initial)

def TLS_flop(t_ER,state_initial,Omega,Delta):
    spin_all_fit = np.zeros((num_spins,len(t_ER)),dtype=complex)
    for i,t_temp_ER in enumerate(t_ER):
        spin_all_fit[:,i] = Ham_propagate_get_spins(Ham_TLS(Omega,Delta)*h/ER,t_temp_ER,state_initial)
    return spin_all_fit

def get_p_TLS_analytic(Omega_rad,Delta_rad,t):
    sqr_sum = Omega_rad**2 + Delta_rad**2
    return Omega_rad**2/sqr_sum*np.sin(t*np.sqrt(sqr_sum)/2)**2

def get_p_TLS_sinc(Omega_rad,Delta_rad,t):
    return (Omega_rad/Delta_rad)**2 * np.sin(t*Delta_rad/2)**2

def get_p_TLS_analytic_firstderivative_Delta(Omega_rad,Delta_rad,t):
    Omega = Omega_rad
    Delta = Delta_rad
    sqr_sum = Delta**2 + Omega**2
    sqrt_sum = np.sqrt(sqr_sum)
    return Delta*Omega**2*(-2+2*np.cos(t*sqrt_sum)+t*sqrt_sum*np.sin(t*sqrt_sum))/(2*(sqr_sum)**2)

def get_optimal_t(p,Omega_rad):
    return 2*np.arcsin(np.sqrt(p))/Omega_rad

def get_optimal_Omega_rad(p,t):
    return 2*np.arcsin(np.sqrt(p))/t


def get_Delta_spacing_Hz_optimize(p_peak,Omega_angular,t,Delta_Hz_guess="auto",tol=1e-10):
    
    if Delta_Hz_guess=="auto":
        Delta_Hz_guess = get_Delta_spacing_from_t(t,p_peak,angular=False)
    
    fit_params = lmfit.Parameters()
    fit_params.add("Delta_Hz",min=0,value=Delta_Hz_guess,max=np.inf,vary=True) #np.nan for automatic
    
    def fit_Delta_spacing(params):
        c_dict = params.valuesdict()
        Delta_Hz = c_dict["Delta_Hz"]
        dp = get_p_TLS_analytic_firstderivative_Delta(Omega_angular,2*np.pi*Delta_Hz,t)
        resid = -1*np.abs(dp)
        return [resid]
    
    result_fit = lmfit.minimize(fit_Delta_spacing,fit_params,
                                  max_nfev=100000,
                                  nan_policy="omit",
                                  method="nelder",
                                  tol=tol)
    return result_fit.params["Delta_Hz"].value

def get_Delta_spacing_from_t(t,p=0,angular=False):
    Delta_Hz = (0.41478379088-0.01317528*p)/t
    if angular: return Delta_Hz*2*np.pi
    return Delta_Hz

def get_ERR_expected_offset(p):
    return 0.2733504771851312*p + 0.07959789324709407*p**2


def get_p_two_pulses(t1,Omega1_rad,Delta1_rad,
                     t2,Omega2_rad,Delta2_rad):
    
    p1 = get_p_TLS_analytic(Omega1_rad,Delta1_rad,t1) #N1 = N0 * p1
    p2 = (1-p1)*get_p_TLS_analytic(Omega2_rad,Delta2_rad,t2) #N2 = N0*(1-p1)*p2
    
    return np.array([p1,p2])

def get_optimal_t2_analytic(t,p):
    return t*(1+0.7009527161471437*p+5.049754329574734*p**2)

def get_optimal_Omega2_Hz_analytic(Omega,p):
    return Omega*(1+0.2752863430640786*p + 0.18233250971164305*p**2 + 0.4060687747797014*p**3)

def get_PID_P_analytical_Hz(t,p,dp=0):
    ## Offset dp
    PID_P = 1/(t*(3.091434626760834+0.9774852415511426*p+0.36410218841053743*p**2))
    try:
        PID_mult = 1+1.8516875*dp/p
    except:
        PID_mult = 1
    return PID_P*PID_mult

def get_ERR(p1,p2):
    return (p1-p2)/(p1+p2)

def get_ERR_arr(p_scan):
    return get_ERR(p_scan[0],p_scan[-1])

def get_ERR_std_sep(N1,N2,std_N1,std_N2):
    # return np.sqrt( 4*(N1**2*std_N1**2+N1**2*std_N1**2)/(N1+N2)**4  )
    ERR_var = 4*( (N1*std_N2)**2 + (N2*std_N1)**2 ) / (N1+N2)**4
    return np.sqrt(ERR_var)

def get_ERR_std(N1,N2,std_N):
    return get_ERR_std_sep(N1,N2,std_N,std_N)

def get_ERR_std_full(p1,p2,std_p,std_dp):
    #std_p is instrumental noise, std_dp is shot noise
    var_ERR = 4*std_p**2 * ( (p1-1)**2 * p1**2 + p2**2 )
    var_ERR += 4*std_dp**2 * ( (p1-1)**2 * p2**2 + p1**2 )
    var_ERR /= (p1+p2-p1*p2)**4
    return np.sqrt(var_ERR)

def get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,
                         Delta_rad,
                         t2=None,Omega2_rad=None,Delta_d2_rad=None):
    
    if t2 is None: t2 = t1
    if Omega2_rad is None: Omega2_rad = Omega1_rad
    if Delta_d2_rad is None: Delta_d2_rad = -Delta_d1_rad
    
    return get_p_two_pulses(t1,Omega1_rad,Delta_d1_rad+Delta_rad,
                            t2,Omega2_rad,Delta_d2_rad+Delta_rad)

def get_ERR_offset_numerical(t1,Omega1_rad,Delta_d1_rad,
                             t2=None,Omega2_rad=None,Delta_d2_rad=None):
    
    ERR = get_ERR_arr(get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,
                      0,
                      t2,Omega2_rad,Delta_d2_rad))
    return ERR

def get_ERR_slope_rad_twopulse(t1,Omega1_rad,Delta_d1_rad,
                               Delta_lim_rad,num_points=1000,
                               t2=None,Omega2_rad=None,Delta_d2_rad=None,
                               return_full=False,
                               p_offset=0,dp_over_p=0,num_samples=10000,p_sat=np.inf):
    
    Delta_rad_arr = np.linspace(-Delta_lim_rad,Delta_lim_rad,num_points)
    p1_p2_arr = get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,Delta_rad_arr)
    p1_p2_arr += p_offset
    if dp_over_p!=0: #dumb label. this is actually just sigma in units of fraction
        p_shifts = np.random.normal(0,dp_over_p,(p1_p2_arr.shape+(num_samples,)))
        p1_p2_noisy = np.repeat(p1_p2_arr[...,np.newaxis],num_samples,axis=-1) + p_shifts
        p1_p2_arr = np.mean(p1_p2_noisy,axis=-1)
    if np.isfinite(p_sat): p1_p2_arr[p1_p2_arr>p_sat] = p_sat
    
    ERR = get_ERR_arr(p1_p2_arr)
    coefficients = np.polyfit(Delta_rad_arr,ERR,deg=1)
    p = np.poly1d(coefficients)
    # P_PID = 1/p[1]
    # return P_PID
    if return_full: return p[1],p
    return p[1]
    

def twopulses_Delta_Hz_zero_imbalance(t1,Omega1_rad,Delta_d1_rad,
                                      t2=None,Omega2_rad=None,Delta_d2_rad=None, 
                                      tol=1e-10):
    
    fit_params = lmfit.Parameters()
    fit_params.add("Delta_Hz",min=-np.inf,value=0,max=np.inf,vary=True)
    
    def fit_Delta_Hz(params):
        c_dict = params.valuesdict()
        Delta_Hz = c_dict["Delta_Hz"]
        Delta_rad = Delta_Hz*2*np.pi
        ERR = get_ERR_arr(get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,
                          Delta_rad,
                          t2=t2,Omega2_rad=Omega2_rad,Delta_d2_rad=Delta_d2_rad))
        resid = np.abs(ERR)
        # print(resid)
        return [resid]
    
    
    result_fit = lmfit.minimize(fit_Delta_Hz,fit_params,
                                  max_nfev=100000,
                                  nan_policy="omit",
                                  method="nelder",
                                  tol=tol,
                                  )
    # print(result_fit.residual)
    
    # print(result_fit.params["Delta_Hz"].value)
    # asdf
    
    return result_fit.params["Delta_Hz"].value

def twopulses_t2_optimize_ERR_offset(t1,Omega1_rad,Delta_d1_rad,
                                     t2_guess=None,Omega2_rad=None,Delta_d2_rad=None, 
                                     tol=1e-10):
    
    if t2_guess is None:
        t2_guess = t1
        # t2_guess = get_optimal_t2_analytic(t1,get_p_TLS_analytic(Omega1_rad,0,t1))
    
    fit_params = lmfit.Parameters()
    fit_params.add("t2",min=0,value=t2_guess,max=np.inf,vary=True) #np.nan for automatic
    
    def fit_t2(params):
        c_dict = params.valuesdict()
        t2 = c_dict["t2"]
        ERR = get_ERR_arr(get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,
                                   0,
                                   t2=t2,Omega2_rad=Omega2_rad,Delta_d2_rad=Delta_d2_rad))
        resid = np.abs(ERR)
        return [resid]
    
    result_fit = lmfit.minimize(fit_t2,fit_params,
                                  max_nfev=100000,
                                  nan_policy="omit",
                                  method="nelder",
                                  tol=tol)
    # print(result_fit.residual)
    return result_fit.params["t2"].value

def twopulses_Omega2_rad_optimize_ERR_offset(t1,Omega1_rad,Delta_d1_rad,
                                             t2=None,Omega2_rad_guess=None,Delta_d2_rad=None, 
                                             tol=1e-10):
    
    if Omega2_rad_guess is None:
        Omega2_rad_guess = Omega1_rad
    
    fit_params = lmfit.Parameters()
    fit_params.add("Omega2_rad",min=0,value=Omega2_rad_guess,max=np.inf,vary=True) #np.nan for automatic
    
    def fit_Omega2_rad(params):
        c_dict = params.valuesdict()
        Omega2_rad = c_dict["Omega2_rad"]
        ERR = get_ERR_arr(get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,
                                   0,
                                   t2=t2,Omega2_rad=Omega2_rad,Delta_d2_rad=Delta_d2_rad))
        resid = np.abs(ERR)
        return [resid]
    
    result_fit = lmfit.minimize(fit_Omega2_rad,fit_params,
                                  max_nfev=100000,
                                  nan_policy="omit",
                                  method="nelder",
                                  tol=tol)
    # print(result_fit.residual)
    return result_fit.params["Omega2_rad"].value

# def get_Delta_Hz_lock_range(Detuning_arr_Hz,sn_arr,sn_thresh=0.75):
#     sn_max = np.max(np.abs(sn_arr))
#     Delta_Hz_SN_thresh_mask = np.abs(sn_arr-sn_max)<=sn_max*sn_thresh
#     Delta_Hz_edge = np.max(np.abs(Detuning_arr_Hz[Delta_Hz_SN_thresh_mask]))
#     return Delta_Hz_edge

# def get_ERR_scan(Delta_spacing_Hz,p,t1,t2):
#     Detuning_arr_Hz = np.linspace(-2*Delta_spacing_Hz,2*Delta_spacing_Hz,1000)
#     Detuning_arr_rad = Detuning_arr_Hz * 2 * np.pi
#     Omega_rad_fixed = get_optimal_Omega_rad(p,t1)
    
#     Delta_spacing_rad = Delta_spacing_Hz*2*np.pi    
#     p_scan = get_p_two_pulses(t1,Omega_rad_fixed,-Delta_spacing_rad+Detuning_arr_rad,
#                               t2,Omega_rad_fixed,Delta_spacing_rad+Detuning_arr_rad)
#     ERR_scan = get_ERR_arr(p_scan)
#     return Detuning_arr_Hz,ERR_scan

# def get_ERR_slope(Detuning_arr_Hz,ERR_scan,Delta_spacing_Hz,spacing_percentage=0.25):
#     fit_mask = np.abs(Detuning_arr_Hz)<=(Delta_spacing_Hz*spacing_percentage)
#     x_fit = Detuning_arr_Hz[fit_mask]
#     ERR_fit = ERR_scan[fit_mask]
#     coefficients = np.polyfit(x_fit,ERR_fit,deg=1)
#     p = np.poly1d(coefficients)
#     return p[1]

def get_N2_correction_analytical(p):
    return 1 + 0.5510388464056297*p + 0.25838608569234944*p**2 + 0.27499559668077844*p**3

def get_N2_correction_exact(t,Omega_rad,Delta_d_rad):
    p1 = get_p_TLS_analytic(Omega_rad,Delta_d_rad,t)
    return 1/(1-p1)

def get_microwave_attn_Omega(Omega0,V,const=0.406):
    return Omega0 * const**V

def get_microwave_attn_V(Omega0,Omega,const=0.406):
    return np.log(Omega/Omega0) / np.log(const)

## Assuming Gaussian Noise on N1 and N2, what is the most likely N0?
def get_N0_N1_N2_noisy(N1,N2,frac1,frac2):
    return (frac1*N1 + frac2*N2)/(frac1**2 + frac2**2)






## Optimize p given t and pt in derivative regime

def optimize_p_pt(t_pulse,pt_target,tol=1e-10):
    
    p_guess = pt_target/2
    
    fit_params = lmfit.Parameters()
    fit_params.add("p",min=0,value=p_guess,max=1,vary=True)
    
    def fit_p(params):
        c_dict = params.valuesdict()
        p = c_dict["p"]
        Omega_rad = get_optimal_Omega_rad(p,t_pulse)
        Delta_d_rad = 2*np.pi*get_Delta_spacing_Hz_optimize(p,Omega_rad,t_pulse,tol=tol)
        p1 = get_p_TLS_analytic(Omega_rad,-Delta_d_rad,t_pulse)
        p2 = (1-p1)*get_p_TLS_analytic(Omega_rad,Delta_d_rad,t_pulse)
        pt = p1+p2
        resid = np.abs(pt-pt_target)
        return [resid]
    
    result_fit = lmfit.minimize(fit_p,fit_params,
                                  max_nfev=100000,
                                  nan_policy="omit",
                                  method="nelder",
                                  tol=tol)
    
    return result_fit.params["p"].value


def get_R_Hz_poly(t_pulse,p,Delta_d_rad=None,dp=0,fit_lim=0.5,numpoints=5000,poly_deg=12):
    
    Omega_rad = get_optimal_Omega_rad(p,t_pulse)
    if Delta_d_rad is None:
        Delta_d_rad = 2*np.pi*get_Delta_spacing_Hz_optimize(p,Omega_rad,t_pulse)
    
    t_Delta_Hz_arr = np.linspace(-fit_lim,fit_lim,numpoints)
    Delta_Hz_arr = t_Delta_Hz_arr/t_pulse
    Delta_rad_arr = 2*np.pi*Delta_Hz_arr
    
    p1_p2_Delta = get_p_twopulses_lock(t_pulse,Omega_rad,-Delta_d_rad,Delta_rad_arr)
    p1_p2_Delta += dp
    ERR = get_ERR_arr(p1_p2_Delta)
    
    weights = 1-np.abs(ERR)+0.1
    coefficients = np.polyfit(Delta_Hz_arr,ERR,w=weights,deg=poly_deg)
    # p = np.poly1d(coefficients)
    R_Hz = 1/coefficients[-2]
    return R_Hz
    
def get_Hz_to_delta_T_linear_conversion(B0_G=0.8,dB_G=0.01,numpoints=1000,poly_deg=5,
                                        F1=1,mF1=-1,F2=2,mF2=-2):
    
    B_G = np.linspace(B0_G-dB_G,B0_G+dB_G,numpoints)
    B_G_shifted = B_G-B0_G
    B_T_shifted = B_G_shifted/10000

    gap_Hz = np.abs(E_F_mF(F2,mF2,B_G,"Hz")-E_F_mF(F1,mF1,B_G,"Hz"))
    gap_0_Hz = np.abs(E_F_mF(F2,mF2,B0_G,"Hz")-E_F_mF(F1,mF1,B0_G,"Hz"))
    Delta_Hz = gap_Hz-gap_0_Hz
    
    coeffs = np.polyfit(Delta_Hz,B_T_shifted,poly_deg) #x,y
    offset = coeffs[-1] #units: T
    slope_linear = coeffs[-2] #units: T/Hz
    
    print("Offset:",offset,"T")
    print("Slope:",slope_linear,"T/Hz")
    
    return slope_linear
    
    



##################################################################################################

## Decision Makers

## PID

def PID_calc_response_Hz(t_arr,ERR_arr,P=0,I=0,D=0,ERR_target=0):
    
    t_arr = np.array(t_arr)
    ERR_arr = np.array(ERR_arr) - ERR_target
    
    ## Proportional term: latest data only
    Delta_Hz = P*ERR_arr[-1]
    
    ## Integral term: accumulate all data
    if I!=0 and len(t_arr)>3:
        ## Ignore initial detuning
        ERR_arr_I = ERR_arr.copy()
        
        # if np.any(ERR_arr_I>0) and np.any(ERR_arr_I<0):
        #     ## If ERR turns over, ignore everything til sign change.
        #     init_sign = np.sign(ERR_arr_I[0])
        #     if init_sign > 0:
        # else:
        #     asdf
        #     ## Otherwise, check max and min ERR and ignore 10% above min until it's hit.
        
        # # if len(t_arr)>=6:
        # #     print(ERR_arr_I)
        # #     init_sign = np.sign(ERR_arr_I[0])
        # #     print(init_sign)
        # #     if init_sign!=0:
        # #         for i_x,x in enumerate(ERR_arr_I[1:]):
        # #             if np.sign(x)*init_sign<0 and i_x<(len(ERR_arr_I)/2):
        # #                 ERR_arr_I[i_x+1]=0
        # #             else:
        # #                 break
        # #     print(ERR_arr_I)
        # #     asdf
        ERR_arr_I[0] = 0
        Delta_Hz += I*np.trapz(ERR_arr_I,t_arr)
    
    ## Derivative term: expected jump for next shot based on current derivative
    if D!=0 and len(t_arr)>1:
        Delta_Hz += D*np.gradient(ERR_arr,t_arr)[-1]
    
    return -Delta_Hz
    

## Heuristic PID

def std_weights(x,x_mean,weights):
    if np.any(weights<0): raise ValueError("negative weight")
    if len(x)<2: return 0
    N = np.sum(weights>0)
    A = np.sum(weights*(x-x_mean)**2)
    B = (N-1)*np.sum(weights)/N
    return np.sqrt(A/B)

from numba import jit

# # OLD VERSION PRE 2026-01-29
# @jit(nopython=True)
# def calc_belief_arrays(resonant_Delta_Hz_hardware_arr,Detuning_Hz_std_arr,N_stab=3,std_amplify=1):
#     Detuning_belief_Hz_arr = resonant_Delta_Hz_hardware_arr*0
#     Detuning_belief_Hz_arr[0] = resonant_Delta_Hz_hardware_arr[0]
#     Detuning_belief_Hz_std_arr = resonant_Delta_Hz_hardware_arr*0
#     Detuning_belief_Hz_std_arr[0] = Detuning_Hz_std_arr[0]
#     for i_t,delta_observe in enumerate(resonant_Delta_Hz_hardware_arr):
        
#         std_believe = Detuning_belief_Hz_std_arr[i_t]
#         w_believe = 1/std_believe**2
#         delta_believe = Detuning_belief_Hz_arr[i_t]
        
#         std_observe = Detuning_Hz_std_arr[i_t] * std_amplify
#         w_observe  = 1/std_observe**2
        
#         N_eff = (std_observe/std_believe)**2
#         std_belief_next = np.sqrt((N_eff*std_believe**2 + 1*(delta_believe-delta_observe)**2) / (N_eff+N_stab))
#         # std_belief_next =  w_believe
#         # if (i_t>0): std_belief_next+= (delta_believe-delta_observe)**(-2)
#         # std_belief_next = std_belief_next**(-1/2)
#         delta_belief_next = (delta_observe*w_observe+delta_believe*w_believe)/(w_observe+w_believe)
#         if (i_t+1)<len(resonant_Delta_Hz_hardware_arr):
#             Detuning_belief_Hz_arr[i_t+1] = delta_belief_next
#             Detuning_belief_Hz_std_arr[i_t+1] = std_belief_next
    
#     return Detuning_belief_Hz_arr,Detuning_belief_Hz_std_arr,std_belief_next,delta_belief_next

@jit(nopython=True)
def calc_belief_arrays(resonant_Delta_Hz_hardware_arr,Detuning_Hz_std_arr,N_stab=3,std_amplify=1):
    if (N_stab<=0): N_stab = 1e-100
    Detuning_belief_Hz_arr = resonant_Delta_Hz_hardware_arr*0
    Detuning_belief_Hz_arr[0] = resonant_Delta_Hz_hardware_arr[0]
    Detuning_belief_Hz_std_arr = resonant_Delta_Hz_hardware_arr*0
    Detuning_belief_Hz_std_arr[0] = Detuning_Hz_std_arr[0]
    for i_t,delta_observe in enumerate(resonant_Delta_Hz_hardware_arr):
        
        std_believe = Detuning_belief_Hz_std_arr[i_t]
        w_believe = 1/std_believe**2
        delta_believe = Detuning_belief_Hz_arr[i_t]
        
        std_observe = Detuning_Hz_std_arr[i_t] * std_amplify
        w_observe  = 1/std_observe**2
        
        N_eff = (std_observe/std_believe)**2
        #std_belief_next = np.sqrt( ((N_eff*std_observe)**2+(delta_believe-delta_observe)**2)/(N_eff+N_stab)**2 )
        std_belief_next = np.sqrt( ((N_eff*std_believe)**2+(delta_believe-delta_observe)**2)/(N_eff+N_stab)**2 )
        delta_belief_next = (delta_observe*w_observe+delta_believe*w_believe)/(w_observe+w_believe)
        if (i_t+1)<len(resonant_Delta_Hz_hardware_arr):
            Detuning_belief_Hz_arr[i_t+1] = delta_belief_next
            Detuning_belief_Hz_std_arr[i_t+1] = std_belief_next
    
    return Detuning_belief_Hz_arr,Detuning_belief_Hz_std_arr,std_belief_next,delta_belief_next


@jit(nopython=True)
def calc_belief_in_error(ERR_arr,ERR_std_arr,N_stab=1):
    if (N_stab<=0): N_stab = 1e-100
    
    ## Feedback coefficient - can be dynamic.
    I_j = -1
    
    w_arr = 1/ERR_std_arr**2 # weight of MEASUREMENTS
    
    #m_m_arr = ERR_arr*0 # belief of error BEFORE feedback
    m_p_arr = ERR_arr*0 # belief of error AFTER feedback
    std_m_arr = ERR_std_arr*0 # std of error belief
    
    ## Taking for granted: feedback was applied EXACTLY as calculated.
    ## Array of hardware commands should be supplied and verified at this stage.
    
    for j in range(len(ERR_arr)):
        
        std_ERR_j = ERR_std_arr[j]
        ERR_j = ERR_arr[j]
        
        if j==0:
            std_m_jm1 = std_ERR_j
            m_jm1_p = ERR_j
        else:
            std_m_jm1 = std_m_arr[j-1]
            m_jm1_p = m_p_arr[j-1]
        
        w_jm1_prime  = 1/std_m_jm1**2
        w_j = w_arr[j]
        
        # Effective number of measurements
        N_eff = (std_ERR_j/std_m_jm1)**2
        
        # BELIEF m - BEFORE FEEDBACK (minus symbol)
        m_j_m = (w_j*ERR_j + w_jm1_prime*m_jm1_p)/(w_j+w_jm1_prime)
        # second term is always zero for I_j=-1
        
        # Variance in BELIEF
        std_m_j = np.sqrt(   ( (N_eff*std_m_jm1)**2 + (ERR_j-m_jm1_p)**2 ) / (N_eff+N_stab)**2    )
        # std_m_j = std_ERR_j
        
        # BELIEF m - AFTER FEEDBACK (plus symbol)
        m_j_p = (1+I_j)*m_j_m #always zero for I_j=-1
        
        std_m_arr[j] = std_m_j
        m_p_arr[j] = m_j_p
        
        
    ## Return latest error belief: convert this to detuning to get the hardware shift.
    return (-1*I_j)*m_j_m




class Heuristic_Detuning_Opimizer():
    
    ## Two Pulse Scheme
    
    def __init__(self,
                t_pulse=90e-6, #pulse duration
                Delta_d_Hz=None, #pulse offset from center frequency, Hz; None for automatic
                p=0.02, #probability at Delta=0, calculates Omega_Hz automatically
                Omega_Hz=None, #coupling strength
                sigma_memory = 5, #units: shot no; distant shots have less weight
                sigma_outlier = 3,
                mA_per_Hz=2.9, #coil current to detuning conversion
                ERR_target=None, #None to calculate automatically
                PID_P_Hz=None,
                sigma_N=100, #shot noise; placeholder for old method
                N_stab=3,
                std_amplify=1,
                I_const=0,#integral const
                ):

        self.t_pulse=t_pulse
        self.p = p
        self.Delta_d_Hz=Delta_d_Hz
        self.Omega_Hz=Omega_Hz
        self.mA_per_Hz=mA_per_Hz
        self.ERR_target=ERR_target
        self.sigma_memory = sigma_memory
        self.sigma_outlier = sigma_outlier
        self.sigma_N = sigma_N
        self.N_stab=N_stab
        self.std_amplify = std_amplify
        self.I_const=I_const
        
        # self.Delta_flat_N_Hz = 1/self.t_pulse/4
        
        ## Coupling Strength
        if self.Omega_Hz is None:
            self.Omega_rad = get_optimal_Omega_rad(self.p,self.t_pulse)
            self.Omega_Hz = self.Omega_rad / (2*np.pi)
        else:
            self.Omega_rad = 2*np.pi*self.Omega_Hz
            self.p = get_p_TLS_analytic(self.Omega_rad,0,self.t_pulse)
        
        ## Pulse Spacing
        if self.Delta_d_Hz is None:
            self.Delta_d_Hz = get_Delta_spacing_Hz_optimize(self.p,self.Omega_rad,self.t_pulse,Delta_Hz_guess="auto",tol=1e-10)
        self.Delta_d_rad = self.Delta_d_Hz*2*np.pi
        
        if PID_P_Hz is None:
            self.PID_P_rad = 1/get_ERR_slope_rad_twopulse(self.t_pulse,
                                                        self.Omega_rad,
                                                        -self.Delta_d_rad,
                                                        self.Delta_d_rad*0.1,
                                                        num_points=1000)
            self.PID_P_Hz = self.PID_P_rad / (2*np.pi)
        else:
            self.PID_P_rad = 2*np.pi*PID_P_Hz
            self.PID_P_Hz = PID_P_Hz
            
        
        self.frac1 = get_p_TLS_analytic(self.Omega_rad,-self.Delta_d_rad,self.t_pulse)
        self.frac2 = (1-self.frac1)*get_p_TLS_analytic(self.Omega_rad,self.Delta_d_rad,self.t_pulse)
        self.p_total = self.frac1 + self.frac2
        if self.ERR_target is None:
            self.ERR_target = get_ERR(self.frac1,self.frac2)
        
        self.weights = None
    
    def convert_Hz_mA(self,Hz=None,mA=None):
        if Hz is None: return 1/(self.mA_per_Hz)*mA
        else: return self.mA_per_Hz*Hz
    
    def get_Detuning_Hz_ERR(self,ERR,ERR_target=None):
        if ERR_target is None: ERR_target = self.ERR_target
        return self.PID_P_Hz*(ERR-ERR_target)
    
    def get_array_weights(self,arr,tail_length=None):
        if tail_length is None: tail_length = self.sigma_memory
        shot_arr = np.arange(len(arr))
        weights = np.exp(-1/2 * ( (shot_arr-shot_arr[-1])/tail_length )**2)
        weights /= np.max(weights)
        return weights
    
    ## Shot noise estimator
    def get_shot_noise_N(self,N1,N2,min_N=None):
        if min_N is None: min_N=self.sigma_auto_min_N
        ERR = get_ERR(N1,N2)
        Delta_Hz = self.get_Detuning_Hz_ERR(ERR)
        mask_flat = np.abs(Delta_Hz)<(1/self.t_pulse/4)
        mask_flat *= N1>=min_N
        mask_flat *= N2>=min_N
        if np.sum(mask_flat)<5: return self.sigma_N
        Delta_Hz = Delta_Hz[mask_flat] * 0
        Delta_rad = Delta_Hz*2*np.pi
        N1 = N1[mask_flat]
        N2 = N2[mask_flat]
        frac1 = get_p_TLS_analytic(self.Omega_rad,-self.Delta_d_rad+Delta_rad,self.t_pulse)
        frac2 = (1-frac1)*get_p_TLS_analytic(self.Omega_rad,self.Delta_d_rad+Delta_rad,self.t_pulse)
        # N0_expected = get_N0_N1_N2_noisy(N1,N2,frac1,frac2)
        N0_expected = np.mean(N1+N2)/(frac1+frac2)
        # N0_expected = (N1+N2)/(frac1+frac2)
        diffs1 = N0_expected*frac1-N1
        diffs2 = N0_expected*frac2-N2
        diffs = np.concatenate([diffs1-np.mean(diffs1),diffs2-np.mean(diffs2)])
        return np.std(diffs)#*100/0.159
    
    ## OLD FUNCTION
    def calc_resonant_Delta_Hz_old(self,t_arr,N1_arr,N2_arr,Delta_Hz_hardware_arr):
        
        ## Do not respond if there's not enough data, or if data is not new.
        if len(t_arr)<1 or len(N1_arr)<1 or len(N2_arr)<1:
            return 0
        
        t_arr = np.array(t_arr)
        N1_arr = np.array(N1_arr)
        N2_arr = np.array(N2_arr)
        Delta_Hz_hardware_arr = np.array(Delta_Hz_hardware_arr)
        weights = self.get_array_weights(t_arr)

        ERR_arr = get_ERR(N1_arr,N2_arr)
        Detuning_Hz_arr = self.get_Detuning_Hz_ERR(ERR_arr)
        resonant_Delta_Hz_hardware_arr = Delta_Hz_hardware_arr - Detuning_Hz_arr
        
        resonant_Delta_Hz_hardware = np.average(resonant_Delta_Hz_hardware_arr,weights=weights)
        
        ## Check for outliers
        std_Delta_Hz = std_weights(resonant_Delta_Hz_hardware_arr,resonant_Delta_Hz_hardware,weights)
        self.std_Delta_Hz = std_Delta_Hz
        diff = resonant_Delta_Hz_hardware_arr - resonant_Delta_Hz_hardware
        mask = np.abs(diff)<(self.sigma_outlier*std_Delta_Hz)
        self.t_arr_nofilt = t_arr.copy()
        self.resonant_Delta_Hz_hardware_arr_nofilt = resonant_Delta_Hz_hardware_arr.copy()
        self.weights_nofilt = weights.copy()
        if (not np.all(mask)) and np.sum(mask)>0:
            t_arr = t_arr[mask]
            weights = weights[mask]
            ERR_arr = ERR_arr[mask]
            resonant_Delta_Hz_hardware_arr = resonant_Delta_Hz_hardware_arr[mask]
            resonant_Delta_Hz_hardware = np.average(resonant_Delta_Hz_hardware_arr,weights=weights)
        
        self.t_arr = t_arr.copy()
        self.weights = weights.copy()
        self.ERR_arr = ERR_arr.copy()
        self.resonant_Delta_Hz_hardware_arr = resonant_Delta_Hz_hardware_arr.copy()
        self.resonant_Delta_Hz_hardware = resonant_Delta_Hz_hardware
        
        return resonant_Delta_Hz_hardware
    ## OLD FUNCTION ^^
    
    
    
    ## 
    def calc_resonant_Delta_Hz(self,t_arr,
                               N1_arr,N2_arr,
                               sigma_N1_arr,sigma_N2_arr,
                               Delta_Hz_hardware_arr):
        
        ## Kalman Filter
        ## Maximum a Posteriori (MAP) estimation
        
        ## Do not respond if there's not enough data, or if data is not new.
        if len(t_arr)<1 or len(N1_arr)<1 or len(N2_arr)<1:
            return 0
        
        t_arr = np.array(t_arr)
        N1_arr = np.array(N1_arr)
        N2_arr = np.array(N2_arr)
        sigma_N1_arr = np.array(sigma_N1_arr)
        sigma_N2_arr = np.array(sigma_N2_arr)
        Delta_Hz_hardware_arr = np.array(Delta_Hz_hardware_arr)

        ERR_arr = get_ERR(N1_arr,N2_arr)
        # ERR_std_arr = get_ERR_std(N1_arr,N2_arr,self.sigma_N)
        ERR_std_arr = get_ERR_std_sep(N1_arr,N2_arr,sigma_N1_arr,sigma_N2_arr)
        Detuning_Hz_arr = self.get_Detuning_Hz_ERR(ERR_arr)
        Detuning_Hz_std_arr = self.get_Detuning_Hz_ERR(ERR_std_arr,ERR_target=0)
        resonant_Delta_Hz_hardware_arr = Delta_Hz_hardware_arr - Detuning_Hz_arr
        
        # ## to do: numba
        # Detuning_belief_Hz_arr = Detuning_Hz_arr*0
        # Detuning_belief_Hz_arr[0] = resonant_Delta_Hz_hardware_arr[0]
        # Detuning_belief_Hz_std_arr = Detuning_Hz_arr*0
        # Detuning_belief_Hz_std_arr[0] = Detuning_Hz_std_arr[0]
        # for i_t,t in enumerate(t_arr):
            
        #     std_believe = Detuning_belief_Hz_std_arr[i_t]
        #     w_believe = 1/std_believe**2
        #     delta_believe = Detuning_belief_Hz_arr[i_t]
            
        #     std_observe = Detuning_Hz_std_arr[i_t]
        #     w_observe  = 1/std_observe**2
        #     delta_observe = resonant_Delta_Hz_hardware_arr[i_t]
            
        #     N_eff = (std_observe/std_believe)**2
        #     std_belief_next = np.sqrt((N_eff*std_believe**2 + (delta_believe-delta_observe)**2) / (N_eff+1))
        #     # std_belief_next =  w_believe
        #     # if (i_t>0): std_belief_next+= (delta_believe-delta_observe)**(-2)
        #     # std_belief_next = std_belief_next**(-1/2)
        #     delta_belief_next = (delta_observe*w_observe+delta_believe*w_believe)/(w_observe+w_believe)
        #     if (i_t+1)<len(t_arr):
        #         Detuning_belief_Hz_arr[i_t+1] = delta_belief_next
        #         Detuning_belief_Hz_std_arr[i_t+1] = std_belief_next
            
        # resonant_Delta_Hz_hardware = delta_belief_next
        # self.std_belief_Hz = std_belief_next
        # # print(std_belief_next, N_eff)
        
        res = calc_belief_arrays(resonant_Delta_Hz_hardware_arr,Detuning_Hz_std_arr,self.N_stab,self.std_amplify)
        Detuning_belief_Hz_arr,Detuning_belief_Hz_std_arr,std_belief_next,delta_belief_next = res
        resonant_Delta_Hz_hardware = delta_belief_next
        self.std_belief_Hz = std_belief_next
        self.Detuning_belief_Hz_arr = Detuning_belief_Hz_arr
        self.Detuning_belief_Hz_std_arr = Detuning_belief_Hz_std_arr
        
        # unc_floor = 1/self.t_pulse/1000
        # unc_arr = Detuning_Hz_std_arr**2 + unc_floor**2
        # if len(unc_arr)>1:
        #     jumps = abs(resonant_Delta_Hz_hardware_arr[1:] - resonant_Delta_Hz_hardware_arr[:-1])
        #     jumps_aggr = np.flip(np.cumsum(np.flip(jumps)))
        #     unc_arr[0:-1] += 2*jumps_aggr**2
            
        #     # jumps_aggr = resonant_Delta_Hz_hardware_arr - resonant_Delta_Hz_hardware_arr[-1]
        #     # # unc_arr += 0.001*jumps_aggr**2
        #     # unc_arr += 5*jumps_aggr**2
        # weights = 1/unc_arr
        
        # resonant_Delta_Hz_hardware = np.average(resonant_Delta_Hz_hardware_arr,weights=weights)
        # resonant_Delta_Hz_hardware = np.average(resonant_Delta_Hz_hardware_arr)
        # resonant_Delta_Hz_hardware = get_COM(resonant_Delta_Hz_hardware_arr,weights)
        
        # ## Check for outliers
        # std_Delta_Hz = std_weights(resonant_Delta_Hz_hardware_arr,resonant_Delta_Hz_hardware,weights)
        # self.std_Delta_Hz = std_Delta_Hz
        # diff = resonant_Delta_Hz_hardware_arr - resonant_Delta_Hz_hardware
        # mask = np.abs(diff)<(self.sigma_outlier*std_Delta_Hz)
        
        self.t_arr = t_arr.copy()
        # self.weights = weights.copy()
        self.ERR_arr = ERR_arr.copy()
        self.ERR_arr_std = ERR_std_arr.copy()
        self.resonant_Delta_Hz_hardware_arr = resonant_Delta_Hz_hardware_arr.copy()
        self.resonant_Delta_Hz_hardware_std_arr = Detuning_Hz_std_arr.copy()
        
        ## Integral term: accumulate all data
        if self.I_const!=0 and len(t_arr)>3:
            ERR_arr_I = ERR_arr.copy() - self.ERR_target
            ERR_arr_I[0] = 0
            resonant_Delta_Hz_hardware -= self.I_const*np.trapz(ERR_arr_I,t_arr)
        
        self.resonant_Delta_Hz_hardware = resonant_Delta_Hz_hardware
        
        return resonant_Delta_Hz_hardware
    
    
    ## 2026-01-29
    def calc_Detuning_Shift_Hz(self,
                               N1_arr,N2_arr,
                               sigma_N1_arr,sigma_N2_arr):
        
        ## Do not respond if there's not enough data, or if data is not new.
        if len(N1_arr)<1 or len(N2_arr)<1: return 0
        
        N1_arr = np.array(N1_arr)
        N2_arr = np.array(N2_arr)
        sigma_N1_arr = np.array(sigma_N1_arr)
        sigma_N2_arr = np.array(sigma_N2_arr)

        ERR_arr = get_ERR(N1_arr,N2_arr) - self.ERR_target
        ERR_std_arr = get_ERR_std_sep(N1_arr,N2_arr,sigma_N1_arr,sigma_N2_arr)
        
        ERR_belief = calc_belief_in_error(ERR_arr,ERR_std_arr,N_stab=1)
        Detuning_Shift_Hz = -1*self.get_Detuning_Hz_ERR(ERR_belief,ERR_target=0)
        return Detuning_Shift_Hz
        
    
    def __str__(self):
        temp_str = "\nTwo Pulse Parameters: " \
        + "\nt_pulse: " + str(self.t_pulse) \
        + "\nDelta_d_Hz: " + str(self.Delta_d_Hz) \
        + "\np: " + str(self.p) \
        + "\nOmega_Hz: " + str(self.Omega_Hz) \
        + "\nPID_P_Hz: " + str(self.PID_P_Hz) \
        + "\nERR_target: " + str(self.ERR_target) \
        + "\np_total: " + str(self.p_total)
        return temp_str


if __name__ == '__main__':
    # Omega_Hz = 66
    # t = 550e-6
    # p = get_p_TLS_analytic(Omega_Hz*2*np.pi,0,t)
    # print("p=",p)
    
    # test = get_Delta_spacing_from_t(1000e-6,p=0,angular=True)
    # print(test)
    
    # print(get_ERR_expected_offset(0.0000000000001))
    
    Omega0=3563 #Hz
    
    
    t1=100e-6
    # pt_target = 0.01
    # p = optimize_p_pt(t1,pt_target,tol=1e-12)
    p=0.01
    kHz_to_mA = 2.884 #1,-1 -> 2,-2
    Hz_to_mA = kHz_to_mA/1000
    Omega1_rad = get_optimal_Omega_rad(p,t1)
    target_Omega_Hz = Omega1_rad / (2*np.pi)
    Delta_d1_rad = 2*np.pi*get_Delta_spacing_Hz_optimize(p,Omega1_rad,t1,tol=1e-10)
    Delta_d1_rad_analytic = get_Delta_spacing_from_t(t1,p=p,angular=True)
    
    P_Hz_analytic = get_PID_P_analytical_Hz(t1,p)
    # P_Hz_numerical = 1/(get_ERR_slope_rad_twopulse(t1,Omega1_rad,-Delta_d1_rad,
    #                                Delta_d1_rad*0.25,num_points=1000,
    #                                t2=None,Omega2_rad=None,Delta_d2_rad=None)) / (2*np.pi)
    P_Hz_numerical = get_R_Hz_poly(t1,p)
    
    p1 = get_p_TLS_analytic(Omega1_rad,-Delta_d1_rad,t1)
    p2 = (1-p1)*get_p_TLS_analytic(Omega1_rad,Delta_d1_rad,t1)
    pt_actual = p1+p2
    
    print("Pulse time:", t1*1e6, "us")
    # print("pt_target:", pt_target)
    # print("pt_actual:", pt_actual)
    print("p:", p)
    print("Omega:", target_Omega_Hz, "Hz")
    print("Delta_d (numerical):", Delta_d1_rad/(2*np.pi), "Hz")
    # print("Delta_d (analytic):", Delta_d1_rad_analytic/(2*np.pi), "Hz")
    
    # print("P (analytic):", P_Hz_analytic, "Hz")
    print("P (numerical):", P_Hz_numerical, "Hz")
    # print("P test:", 1/(3.1*t1))
    
    # print("P (analytic):", P_Hz_analytic*Hz_to_mA, "bZ mA")
    print("P (numerical):", P_Hz_numerical*Hz_to_mA, "bZ mA")
    
    ERR_offset = get_ERR_offset_numerical(t1,Omega1_rad,-Delta_d1_rad)
    print("ERR_offset",ERR_offset)
    
    Delta_ERR0_Hz = twopulses_Delta_Hz_zero_imbalance(t1,
                                                    Omega1_rad,
                                                    -Delta_d1_rad, 
                                                    tol=1e-10)
    
    print("Delta_ERR0_Hz",Delta_ERR0_Hz)
    
    
    p1_p2 = get_p_two_pulses(t1,Omega1_rad,-Delta_d1_rad,
                             t1,Omega1_rad,Delta_d1_rad)
    p_total_p = np.sum(p1_p2)/p
    print("p_total=",p_total_p,"p")
    
    print("Attenuator Voltage:", get_microwave_attn_V(Omega0,target_Omega_Hz,const=0.406), "V")
    
    
    
    print("\n")
    given_attn_voltage = 1.3679279748169775
    print("For voltage", given_attn_voltage)
    print("Omega is", get_microwave_attn_Omega(Omega0,given_attn_voltage), "Hz")
    
    ## Calculate p for given pulse time and coupling strength
    print("\n")
    t_pulse = 150e-6
    Omega_Hz = 278
    calc_p = get_p_TLS_analytic(2*np.pi*Omega_Hz,0,t_pulse)
    print("For",t_pulse*1e6,"us and", Omega_Hz, "Hz,p=",calc_p)
    
    
    ## Calculate ptotal = pt
    t_Delta_d1_Hz = 0.5
    Delta_d1_Hz = t_Delta_d1_Hz/t1
    Delta_d1_rad = 2*np.pi*Delta_d1_Hz
    p_target = 1e-100
    Omega1_rad = get_optimal_Omega_rad(p_target,t1)
    p1_p2 = get_p_two_pulses(t1,Omega1_rad,-Delta_d1_rad,
                             t1,Omega1_rad,Delta_d1_rad)
    pt = np.sum(p1_p2)
    print("\npt/p:", pt/p_target)
    
    
    ## Calculate Magnetic Field Sensitivity for Transition
    slope = get_Hz_to_delta_T_linear_conversion(B0_G=0.8,
                                            dB_G=0.01,numpoints=2000,poly_deg=5,
                                            F1=1,mF1=-1,F2=2,mF2=-2)
    print("Magnetic Sensitivity:", slope, "T/Hz")
    print("Inverse:", 1/slope, "Hz/T")
    
    # Delta_rad_arr = np.linspace(-4*Delta_d1_rad,4*Delta_d1_rad,1000)
    
    # test = get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,Delta_rad_arr)
    # ERR = get_ERR_arr(test)
    # print(test.shape)
    # print(ERR.shape)
    
    ## Print fractions - no fixes
    # p_arr = get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,0)
    # print(p_arr)
    
    # # Test t2 correction
    # # t2_optimal = get_optimal_t2_analytic(t1,p)
    # t2_optimal = twopulses_t2_optimize_ERR_offset(t1,Omega1_rad,Delta_d1_rad,
    #                                       t2_guess=None,Omega2_rad=None,Delta_d2_rad=None, 
    #                                       tol=1e-10)
    # p_arr = get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,0,t2=t2_optimal)
    # print(p_arr)
    
    ## Test Omega2 correction
    # # Omega2_optimal_rad = get_optimal_Omega2_Hz_analytic(Omega1_rad,p)
    # Omega2_optimal_rad = twopulses_Omega2_rad_optimize_ERR_offset(t1,Omega1_rad,Delta_d1_rad,
    #                                               t2=None,Omega2_rad_guess=None,Delta_d2_rad=None, 
    #                                               tol=1e-10)
    # p_arr = get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,0,Omega2_rad=Omega2_optimal_rad)
    # print(p_arr)
    
    # ## Test N2 correction
    # # N2_multiplier = get_N2_correction_analytical(p)
    # N2_multiplier = get_N2_correction_exact(t1,Omega1_rad,Delta_d1_rad)
    # p_arr2 = p_arr.copy()
    # p_arr2[-1]*= N2_multiplier
    # print(p_arr2)

==> anc/Figures/Breit_Rabi.py <==
# Author: Edvinas Gvozdiovas 2025-05-30
import numpy as np
import matplotlib.pyplot as plt
import lmfit
import os
import sys
import matplotlib

plt.rcParams['text.usetex'] = True
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rc('font', family='serif')
matplotlib.rc('legend', numpoints=1)
matplotlib.rc('legend', handlelength=1.5)
matplotlib.rcParams['legend.handletextpad'] = 0.5
matplotlib.rc('legend', frameon=True)
matplotlib.rcParams['legend.framealpha'] = 1
matplotlib.rc('ytick.major', pad=5, size=7)
matplotlib.rc('ytick.minor', pad=5, size=7)
matplotlib.rc('xtick.major', pad=5, size=7)
matplotlib.rc('xtick.minor', pad=5, size=7)
matplotlib.rc('lines', lw=1.5)
matplotlib.rcParams['xtick.top'] = True
matplotlib.rcParams['xtick.bottom'] = True
matplotlib.rcParams['ytick.left'] = True
matplotlib.rcParams['ytick.right'] = True
matplotlib.rcParams['xtick.direction'] = 'inout'
matplotlib.rcParams['ytick.direction'] = 'inout'
matplotlib.rcParams['text.latex.preamble'] = r"\usepackage[T1]{fontenc} \usepackage{amsmath} \usepackage{textcomp} \usepackage{amsmath}"

plt.style.use('tableau-colorblind10')
colors= plt.rcParams['axes.prop_cycle'].by_key()['color']

## Uncomment for use in RbK
currentdir = os.path.abspath("Z:\\userlib\\analysislib\\RbK\\RbK_analysis_scripts")
sys.path.insert(0,currentdir)
currentdir = os.path.abspath("Z:\\userlib\\analysislib\\RbK")
sys.path.insert(0,currentdir)

from EG_helper_funcs import print_lmfit_params

################################################################

## Constants
h=6.62607015e-34 # J/Hz
mu_B = h*1.399624624e6 #Hz/G

################################################################

## Ground state: 5^2 S_1/2, F=1,2

## F=1: mF=-1,0,+1
# mF=0 moves down with B
# mF=+1 moves down with B

## F=2, mF=-2,-1,0,+1,+2
# mF=0 moves up with B
# mF>0 moves up with B
# mF<0 moves down with B

L=0 #orbital spin
S=1/2 #electron spin
J=1/2 # J = L+S
I=3/2 
#F=J+I

A_hfs = h*3.41734130545215e9 #Magnetic Dipole Constant
g_L = 0.99999369
g_S = 2.0023193043737
g_I = -0.0009951414

J_Jp1 = J*(J+1)
S_Sp1 = S*(S+1)
L_Lp1 = L*(L+1)
g_J = g_L*(J_Jp1-S_Sp1+L_Lp1)/(2*J_Jp1) + g_S*(J_Jp1+S_Sp1-L_Lp1)/(2*J_Jp1)

## Hyperfine Lande g-factor
## For weak magnetic field: dE = mu_B g_F m_F Bz
def get_g_F(F):
    g_F = g_J * (F*(F+1)-I*(I+1)+J*(J+1))
    g_F += g_I * (F*(F+1)+I*(I+1)-J*(J+1))
    return g_F / (2*F*(F+1))

dE_hfs = A_hfs*(I+0.5)

# print("hfs B=0:", dE_hfs/h*1E-9, "GHz")

I_prefac = 2*I+1
term_1 = -dE_hfs/(2*I_prefac)
x_const = (g_J-g_I)*mu_B/dE_hfs

## Convert J to Hz
def E_convert_Hz(E,units="Hz"):
    E_units= E/h
    if units=="kHz": E_units /= 1e3
    elif units=="MHz": E_units /= 1e6
    elif units=="GHz": E_units /= 1e9
    return E_units

## Valid up to B~2400 Gauss
# E units: J
# B units: G
def E_F_mF(F,m_F,B=0,units="J"):

    if F==1: sign=-1
    elif F==2: sign=1
    else: raise ValueError("unexpected F")
    
    if abs(m_F) > abs(F): raise ValueError("mF larger than F")
    
    E = g_I*mu_B*m_F*B
    x = x_const*B
    E += sign*dE_hfs/2*np.sqrt(1+4*m_F*x/I_prefac+x**2)
    E += term_1
    if "Hz" in units: E = E_convert_Hz(E,units=units)
    return E

## Calculate canonical quadratic Zeeman shift for symmetric splitting after RWA
## At resonance, this places the mF=+-1 states at E=0 and mF=0 at E=-epsilon.
def get_E_epsilon_Rb87(B=0,units="J"):
    midpoint = (E_F_mF(1,-1,B,units) + E_F_mF(1,+1,B,units))/2
    return np.abs( E_F_mF(1,0,B,units) - midpoint )

def split_transition_F_mF(transition):
    splitted = transition.split(",")
    F = int(splitted[0])
    mF = int(splitted[1])
    return F,mF

def get_freq_diff(F1,mF1,F2,mF2,B=0,units="MHz"):
    return E_F_mF(F1,mF1,B,units)-E_F_mF(F2,mF2,B,units)

def get_freq_diff_twotransitions(F1,mF1,F2,mF2,
                                  F3,mF3,F4,mF4,
                                  B=0,units="MHz"):
    
    f1 = E_F_mF(F1,mF1,B,"MHz")-E_F_mF(F2,mF2,B,units)
    f2 = E_F_mF(F3,mF3,B,"MHz")-E_F_mF(F4,mF4,B,units)
    return f2-f1

def print_mF_sign(mF):
    if mF==0: return " 0"
    elif mF > 0: return "+" + str(abs(mF))
    else: return "-" + str(abs(mF))

# if __name__ == '__main__':

    # # #########################################################
    
    # ## Draw 1,-1 -> 2,-2 B to kHz conversion
    # B_0 = 0.7996986#1.4237615
    # B_G = np.linspace(B_0-0.03,B_0+0.03,10000)
    # # B_mG = B_G*1000
    # fig,axs=plt.subplots(2,1,sharex=True)
    # ax=axs[0]
    # ax_log=axs[1]
    # gap_kHz = np.abs(E_F_mF(2,-2,B_G,"kHz")-E_F_mF(1,-1,B_G,"kHz"))
    # # gap_kHz -= np.min(gap_kHz)
    # ax.plot(B_G-B_0,gap_kHz,color="black")
    # ax_log.semilogy(B_G-B_0,gap_kHz,color="black")
    # axs[-1].set_xlabel("B-B0,G")
    # axs[0].set_title("B0="+str(B_0))
    # for temp_ax in axs:
    #     temp_ax.set_ylabel("f, kHz")
    
    # z = np.polyfit(B_G-B_0, gap_kHz, 1)
    # p = np.poly1d(z)
    # gap_kHz_fit = p(B_G-B_0)
    # resid = gap_kHz_fit - gap_kHz
    # print("max deviation:", np.max(np.abs(resid)), "kHz")
    # print(p)
    # print(p[0])
    # print(p[1])
    # print(p[2])
    # ax.plot(B_G-B_0,gap_kHz_fit,color="red")
    # ax_log.semilogy(B_G-B_0,gap_kHz_fit,color="red")
    
    ## RF and uWave transitions magnetic sensitivity
    
    # B_0 = 0.7996986#1.4237615
    # B_G = np.linspace(B_0-0.0001,B_0+0.0001,10000)
    
    # # fig, ax  = plt.subplots()
    
    # labels = []
    # diffs = []
    
    # ## Microwaves
    # for mF1 in [-1,0,1]:
    #     for mF2 in [mF1-1,mF1,mF1+1]:
    #         if abs(mF2)>2: continue
        
    #         gap_kHz = np.abs(E_F_mF(2,mF2,B_G,"kHz")-E_F_mF(1,mF1,B_G,"kHz"))
            
    #         temp_diff = np.gradient(gap_kHz,B_G)
            
    #         temp_label = "1," + str(mF1) + " <-> " + "2," + str(mF2)
            
    #         # ax.plot(B_G,temp_diff)
            
    #         diffs.append(temp_diff)
    #         labels.append(temp_label)
            
    #         # ax.plot(B_G,gap_GHz,label=temp_label)
    
    # ## Radio
    # for F in [1,2]:
    #     gaps = []
    #     for mF1 in range(-F,F+1):
    #         mF2=mF1+1
    #         if abs(mF2)>F:
    #             continue
    #         gap_kHz = np.abs(E_F_mF(F,mF1,B_G,"kHz") - E_F_mF(F,mF2,B_G,"kHz"))
    #         gaps.append(gap_kHz)
    #     gaps = np.array(gaps)
    #     gaps_mean = np.mean(gaps,axis=0)
    #     temp_diff = np.gradient(gaps_mean,B_G)
    #     temp_label = "F=" + str(F) + " RF"
    #     diffs.append(temp_diff)
    #     labels.append(temp_label)
    
    
    
    # diffs_mean_kHz_G = np.mean(np.array(diffs),axis=-1)
    # diffs_mean_kHz_mG = diffs_mean_kHz_G/1000
    
    # i_sort = np.argsort(np.abs(diffs_mean_kHz_mG))
    # i_sort = np.flip(i_sort)
    
    # for i in i_sort:
    #     print(labels[i],np.round(np.abs(diffs_mean_kHz_mG[i]),4))
    
    # # row_labels = []
    # # for i in i_sort: row_labels.append(labels[i])
    
    # # # cells_data = diffs_mean[i_sort]
    
    # # columns = ("Transition", "Magnetic Sensitivity, MHz/G")
    
    # # # table = plt.table(cellText=cells_data,
    # # #                   rowLabels=row_labels,
    # # #                   colLabels=columns,
    # # #                   loc='bottom')
    
    
    # # fig, ax = plt.subplots()
    # # ax.set_axis_off()
    
    # # from matplotlib.table import Table
    # # table = Table(ax, bbox=[0, 0, 1, 1]) # Create a table object
    
    # # # for i_row,i in enumerate(i_sort):
    # #     # table.add_cell(i_row, 0, width=0.2, height=0.1, text=str(diffs_mean[i]), loc='center')
    
    # # ax.add_table(table)
    
    # # # # #########################################################
    
    # ## Plot F=1 and F=2 manifold spins vs B, high quality.
    
    # plt.rcParams['text.usetex'] = False
    # matplotlib.rcParams.update({'font.size': 9})
    # plt.style.use('tableau-colorblind10')
    # matplotlib.rc('font', family='serif')
    # matplotlib.rc('legend', numpoints=1)
    # matplotlib.rc('legend', handlelength=0.25)
    # matplotlib.rcParams['legend.handletextpad'] = 0.15
    # matplotlib.rcParams['legend.labelspacing'] = 0.025
    # matplotlib.rc('legend', frameon=True)
    # matplotlib.rcParams['legend.framealpha'] = 0.25
    # matplotlib.rc('ytick.major', pad=5, size=5)
    # matplotlib.rc('ytick.minor', pad=5, size=5)
    # matplotlib.rc('xtick.major', pad=5, size=5)
    # matplotlib.rc('xtick.minor', pad=5, size=5)
    # matplotlib.rc('lines', lw=2)
    # matplotlib.rcParams['xtick.top'] = True
    # matplotlib.rcParams['xtick.bottom'] = True
    # matplotlib.rcParams['ytick.left'] = True
    # matplotlib.rcParams['ytick.right'] = True
    # matplotlib.rcParams['xtick.direction'] = 'inout'
    # matplotlib.rcParams['ytick.direction'] = 'inout'
    # matplotlib.rcParams['lines.markersize'] = 3
    # matplotlib.rcParams['lines.markeredgewidth'] = 0.1
    # matplotlib.rcParams['text.latex.preamble'] = r"\usepackage[T1]{fontenc} \usepackage{amsmath} \usepackage{textcomp} \usepackage{amsmath}"
    
    # B_G = np.linspace(0,1000,10000)
    
    # E_0 = E_F_mF(1,0,0)
    # E_0_F2 = E_F_mF(2,0,0)
    # gap = E_0_F2 - E_0
    
    # # fig, ax  = plt.subplots()
    # # ax.set_axis_off()
    
    # axs = []
    # figs = []
    # ylim = 0
    # for F in [1,2]:
        
    #     fig, ax  = plt.subplots()
        
    #     # ax.set_axis("OFF")
    #     ax.set_axis_off()
        
    #     for mF in range(-F,F+1):
    #     # for mF in [0]:
    #         temp_E = E_F_mF(F,mF,B_G)
    #         if F==1: temp_E -= E_0
    #         else:
    #             temp_E -= E_0_F2
    #             # temp_E += gap*0.2
    #         # if mF == 0: temp_E *= 5000
    #         ax.plot(B_G,temp_E,color="black")
    #         str_mF = str(mF)
    #         if mF>0: str_mF = "+" + str_mF
    #         text_mF = "$m_F=" + str_mF + "$" 
    #         ax.text(B_G[-1]+10,temp_E[-1],text_mF,transform=ax.transData,ha="left",va="center")
            
    #         if np.max(np.abs(temp_E))>ylim: ylim = np.max(np.abs(temp_E))
        
    #     ax.hlines(0,xmin=0,xmax=np.max(B_G),zorder=0,color="black",linestyle="dashed")
        
    #     text_left = "$F=" + str(F) + "$"
        
    #     # ax.set_xlim([np.min(B_G),np.max(B_G)])
        
    #     ax.text(-10,0,text_left,transform=ax.transData,ha="right",va="center")
        
    #     # fig.set_tight_layout(True)
        
    #     axs.append(ax)
    #     figs.append(fig)
    
    # for ax in axs:
    #     ax.set_ylim([-ylim,ylim])
    
    # for i_fig,fig in enumerate(figs):
    #     fig.savefig("Breit_Rabi_"+str(i_fig)+".pdf",dpi=300,bbox_inches="tight",transparent=True)
    
    # #########################################################
    
    # ## Plot microwave frequencies as a function of B
    
    # initial_mF_arr = [-1,0,+1]
    
    # B_G = np.linspace(0,2,1000)
    
    # fig, ax = plt.subplots()
    
    # # gap_0 = np.abs(E_F_mF(1,0,0,"MHz")-E_F_mF(2,0,0,"MHz"))
    
    # data_arr = []
    # data_labels = []
    # for mF1 in initial_mF_arr:
    #     for mF2 in [mF1-1,mF1,mF1+1]:
    #         if abs(mF2)>2: continue
        
    #         gap_GHz = np.abs(E_F_mF(2,mF2,B_G,"MHz")-E_F_mF(1,mF1,B_G,"MHz"))
    #         # gap_GHz -= gap_0
            
    #         temp_label = "1," + str(mF1) + " <-> " + "2," + str(mF2)
            
    #         data_arr.append(gap_GHz)
    #         data_labels.append(temp_label)
            
    #         # ax.plot(B_G,gap_GHz,label=temp_label)
    
    # data_arr = np.array(data_arr)
    # data_last = data_arr[:,-1]
    # # print(data_last)
    # i_sorted = np.argsort(data_last)
    # i_sorted = np.flip(i_sorted)
    
    # i_split = len(B_G)//20
    
    # for i in i_sorted:
    #     ax.plot(B_G,data_arr[i],label=data_labels[i],zorder=0,color=colors[i])
    
    # i_sorted2 = np.flip(i_sorted)
    # for i in i_sorted2:
    #     ax.plot(B_G[i_split:],data_arr[i,i_split:],zorder=1,color=colors[i],linestyle="dashed")
    
    # ax.set_xlabel("Magnetic Field, G")
    
    # # ax.axhline(0,zorder=0,color="black",linestyle="dashed")
    
    # ax.set_ylabel("Energy Difference, MHz")
    
    # ax.set_xlim([np.min(B_G),np.max(B_G)])
    
    # # ax.legend()
    # ax.legend(loc='upper left', bbox_to_anchor=(1,1)).set_zorder(100)
    # fig.savefig("Breit_Rabi.pdf",bbox_inches="tight")
    
    # #########################################################
    
    # ## Calculate resonant frequencies for given B
    # # B_G = 0.52916157
    # # B_G = 1.423761572056
    # # B_G = 0
    # # B_G = 0.8
    # B_G = 0.14237613925937792
    
    # f_SRS = 6934.682615904290 #MHz
    # freq_command = f_SRS-100.0
    # #Freq0 = 100.0 + MWFreq
    
    # print("B=",B_G,"G")
    
    # ## Quadratic shift
    # print("F=1 QZS=", get_E_epsilon_Rb87(B_G,"Hz"), "Hz")
    
    # ## Resonant RF
    # for F in [1,2]:
    #     f_res = []
    #     for mF1 in range(-F,F+1):
    #         mF2=mF1+1
    #         if abs(mF2)>F:
    #             continue
    #         gap = abs(E_F_mF(F,mF1,B_G,"MHz") - E_F_mF(F,mF2,B_G,"MHz"))
    #         f_res.append(gap)
        
    #     # print(F,f_res)
    #     print("F=",F," f_RF=", np.mean(f_res), " MHz",sep="")
    
    # ## Resonant uWave transitions
    # for mF1 in [-1,0,+1]:
    #     for mF2 in [mF1-1,mF1,mF1+1]:
    #         if abs(mF2)>2:
    #             continue
    #         gap_MHz = abs(E_F_mF(1,mF1,B_G,"MHz") - E_F_mF(2,mF2,B_G,"MHz"))
    #         # print(1,",",mF1," <-> ",2,",",mF2," f_uWave=",gap_MHz," MHz",sep="")
    #         Freq0=gap_MHz-freq_command
    #         print(1,",",mF1," <-> ",2,",",mF2," Freq0=",-1*Freq0," MHz",sep="")
    
    # #########################################################
    
    # f_SRS_Hz = 6934.682615904290e6
    # def convert_Freq0_to_uWave(Freq0_Hz):
    #     return f_SRS_Hz - (100.0e6+Freq0_Hz)
        
    
    # ## Calculate B for known frequencies
    
    # f_RF_F1_Hz = 0.561894e6
    # f_RF_F2_Hz = 0.559495218e6
    
    # f_Freq0_1m1_2m2_Hz = 1.68049252804e6
    # f_Freq0_1p1_2p2_Hz = -1.6805924287636e6
    
    # f_uWave_1m1_2m2_Hz = convert_Freq0_to_uWave(f_Freq0_1m1_2m2_Hz)
    # f_uWave_1p1_2p2_Hz = convert_Freq0_to_uWave(f_Freq0_1p1_2p2_Hz)
    
    # def optimize_B(params):
    #     c_dict = params.valuesdict()
    #     B_G = c_dict["B"]
        
    #     resid = []
        
    #     ## F1 resonance
    #     gap1 = abs(E_F_mF(1,-1,B_G,"Hz") - E_F_mF(1,0,B_G,"Hz"))
    #     gap2 = abs(E_F_mF(1,+1,B_G,"Hz") - E_F_mF(1,0,B_G,"Hz"))
    #     resid.append(np.mean([gap1,gap2]) - f_RF_F1_Hz)
        
    #     ## F2 resonance
    #     gaps = []
    #     gaps.append(abs(E_F_mF(2,-2,B_G,"Hz") - E_F_mF(2,-1,B_G,"Hz")))
    #     gaps.append(abs(E_F_mF(2,-1,B_G,"Hz") - E_F_mF(2,0,B_G,"Hz")))
    #     gaps.append(abs(E_F_mF(2,0,B_G,"Hz") - E_F_mF(2,+1,B_G,"Hz")))
    #     gaps.append(abs(E_F_mF(2,+1,B_G,"Hz") - E_F_mF(2,+2,B_G,"Hz")))
    #     resid.append( np.mean(gaps) - f_RF_F2_Hz)
        
    #     ## 2m2 resonance
    #     gap = abs(E_F_mF(2,-2,B_G,"Hz") - E_F_mF(1,-1,B_G,"Hz"))
    #     resid.append(gap-f_uWave_1m1_2m2_Hz)
        
    #     ## 2p2 resonance
    #     gap = abs(E_F_mF(2,+2,B_G,"Hz") - E_F_mF(1,+1,B_G,"Hz"))
    #     resid.append(gap-f_uWave_1p1_2p2_Hz)
        
    #     return np.array(resid,dtype=float)
    
    # fit_params = lmfit.Parameters()
    # fit_params.add("B",min=0.5,value=0.8,max=1,vary=True)
    # result_fit = lmfit.minimize(optimize_B,fit_params,
    #                               max_nfev=1000000,
    #                               nan_policy="omit",
    #                               method="least_squares")
    # print_lmfit_params(result_fit.params,round_digits=7)
    # print("Fit residual:", result_fit.residual)
    # B_result = result_fit.params["B"]
    # print(B_result.value, B_result.stderr)
    
    # #########################################################
    
    # ## Plot uWave transition linewidths
    
    # B = 1.4236569221    
    # Delta_B_extent = 0.01 #G
    # Delta_B_points = 1000
    # B_arr = np.linspace(B-Delta_B_extent,B+Delta_B_extent,Delta_B_points)
    
    # fig,ax = plt.subplots()
    # for F1,mF1,F2,mF2 in [[1,-1,2,-2],
    #                       [1,-1,2,-1],
    #                       [1,-1,2,0],
    #                       [1,+1,2,+2]]:
        
    #     label = str(F1)+","+print_mF_sign(mF1)+" -> " + str(F2)+","+print_mF_sign(mF2)
        
    #     f_res = get_freq_diff(F1,mF1,F2,mF2,B)
    #     f_B = get_freq_diff(F1,mF1,F2,mF2,B_arr) - f_res
        
    #     ax.plot(B_arr,f_B,label=label)
    
    # ax.legend()
    # ax.set_xlabel("B, G")
    # ax.set_ylabel("f - f0, MHz")
    # fig.set_tight_layout(True)
    
    #########################################################
    
    # ## Print g_F for F=1 and F=2
    
    # print("g_1: ", get_g_F(1))
    # print("g_2: ", get_g_F(2))
    # print("g_2/g_1:", get_g_F(2)/get_g_F(1))
    
    #########################################################
    
    # # # ## Find B and f_RF for given resonant microwave frequencies and 1 MHz RF frequency
    # freq_0_MHz = 6934.682615904290 #SRS command
    
    # freqs_MHz = [-0.0010939,
    #               2.991522164,
    #               -2.992187756,
    #               0.9989454454]
    # transitions = [["1,0","2,0"],
    #                 ["1,-1","2,-2"],
    #                 ["1,+1","2,+2"],
    #                 ["1,-1","2,0"]]
    
    
    # freqs_MHz_true = []
    # for temp_freq in freqs_MHz:
    #     true_freq_MHz = freq_0_MHz - (100.0 + temp_freq)
    #     freqs_MHz_true.append(true_freq_MHz)
    
    # # print(freqs_MHz_true)
    # # asdf
    
    # arr_transitions = []
    # for i_t,t in enumerate(transitions):
    #         F1,mF1 = split_transition_F_mF(t[0])
    #         F2,mF2 = split_transition_F_mF(t[1])
    #         arr_transitions.append([F1,mF1,F2,mF2])
    
    # def optimize_B_RF(params):
    #     c_dict = params.valuesdict()
    #     B_G,f_RF_MHz = c_dict["B_G"],c_dict["f_RF_MHz"]
    #     eps_uW,eps_RF = c_dict["eps_uW"],c_dict["eps_RF"]
        
    #     resid = []
        
    #     ## RF frequency is resonant
    #     p1_m1_gap_MHz = abs(get_freq_diff(1,-1,1,+1,B_G,"MHz"))
    #     resid.append( abs( p1_m1_gap_MHz/2-f_RF_MHz*(1+eps_RF) ) )
        
    #     ## uWave transitions are resonant
    #     for i_diff,uW_MHz in enumerate(freqs_MHz_true):
    #         F1,mF1,F2,mF2 = arr_transitions[i_diff]
    #         freq1 = uW_MHz*(1+eps_uW)
    #         freq2 = abs(get_freq_diff(F1,mF1,F2,mF2,B_G,"MHz"))
    #         temp_resid = abs(freq1-freq2)
    #         resid.append(temp_resid)
        
    #     return np.array(resid,dtype=float)
    
    # fit_params = lmfit.Parameters()
    # fit_params.add("B_G",min=1,value=1.423761572056,max=2,vary=True)
    # fit_params.add("f_RF_MHz",min=0.999,value=1,max=1.001,vary=False)
    # fit_params.add("eps_uW",min=-0.001,value=0,max=0.001,vary=True)
    # fit_params.add("eps_RF",min=-0.001,value=0,max=0.001,vary=True)
    # result_fit = lmfit.minimize(optimize_B_RF,fit_params,
    #                               max_nfev=1000000,
    #                               nan_policy="omit",
    #                               method="least_squares",
    #                                 # **{'options':{'xatol':1e-50,'ftol':1e-50,'xtol':1e-50,'gtol':1e-50}}
    #                               )
    # print_lmfit_params(result_fit.params,round_digits=20)
    # print("Fit residual:", np.round(result_fit.residual*1e6,1), "Hz")
    # print("Sum residual:", np.round(np.sum(result_fit.residual*1e6),1), "Hz")
    # # print("Fit residual:", np.sum((result_fit.residual)**2))
    # B_result = result_fit.params["B_G"]
    # print(B_result.value, B_result.stderr)
    
    # # # # # print("Quadratic shift:", get_E_epsilon_Rb87(1.4237615,"Hz"))
    
    #########################################################
    
    #########################################################
    
    # ## Find B for given resonant microwave frequencies - optimize relative differences
    # freqs_MHz = [-0.0010939,
    #               2.991522164,
    #               -2.992187756,
    #               0.9989454454]
    # transitions = [["1,0","2,0"],
    #                 ["1,-1","2,-2"],
    #                 ["1,+1","2,+2"],
    #                 ["1,-1","2,0"]]
    
    # d_freqs_MHz = []
    # d_transitions = []
    # arr_F_mF_twotransitions = []
    # for i_t,t in enumerate(transitions):
    #     for i_t2 in range(i_t+1,len(transitions)):
    #         d_freq = freqs_MHz[i_t2] - freqs_MHz[i_t]
    #         d_transition = [t,transitions[i_t2]]
    #         d_freqs_MHz.append(d_freq)
    #         d_transitions.append(d_transition)
            
    #         F1,mF1 = split_transition_F_mF(t[0])
    #         F2,mF2 = split_transition_F_mF(t[1])
            
    #         F3,mF3 = split_transition_F_mF(transitions[i_t2][0])
    #         F4,mF4 = split_transition_F_mF(transitions[i_t2][1])
            
    #         arr_F_mF_twotransitions.append([F1,mF1,F2,mF2,F3,mF3,F4,mF4])
            
    #         # freq_diff = get_freq_diff_twotransitions(F1,mF1,F2,mF2,F3,mF3,F4,mF4,1.4237615)
    #         # print(d_freq,d_transition,freq_diff)
    
    # def optimize_B(params):
    #     c_dict = params.valuesdict()
    #     B = c_dict["B"]
    #     # print(B)
    #     resid = []
    #     for i_diff,diff_MHz in enumerate(d_freqs_MHz):
    #         F1,mF1,F2,mF2,F3,mF3,F4,mF4 = arr_F_mF_twotransitions[i_diff]
    #         temp_resid = get_freq_diff_twotransitions(*arr_F_mF_twotransitions[i_diff],B=B)
    #         resid.append(temp_resid-diff_MHz)
    #     return resid
    
    # fit_params = lmfit.Parameters()
    # fit_params.add("B",min=0.5,value=1,max=2,vary=True)
    # result_fit = lmfit.minimize(optimize_B,fit_params,
    #                               max_nfev=1000000,
    #                               nan_policy="omit",
    #                               method="L-BFGS-B")
    # print_lmfit_params(result_fit.params,round_digits=7)
    # print("Fit residual:", result_fit.residual)
    # B_result = result_fit.params["B"]
    # print(B_result.value, B_result.stderr)
    
    # # print("Quadratic shift:", get_E_epsilon_Rb87(1.4237615,"Hz"))
    
    #########################################################
    
    # ## Find resonant RF frequency for given B
    # B = 1.4237615
    
    # def optimize_f_RF(params):
    #     c_dict = params.valuesdict()
    #     B,f_RF_MHz = c_dict["B"],c_dict["f_RF_MHz"]
    #     resid1 = E_convert_Hz(abs(E_F_mF(1,0,B) - E_F_mF(1,+1,B)),"MHz") - f_RF_MHz
    #     resid2 = E_convert_Hz(abs(E_F_mF(1,0,B) - E_F_mF(1,-1,B)),"MHz") - f_RF_MHz
    #     resid = np.array([resid1,resid2],dtype=float)
    #     return resid
    
    # fit_params = lmfit.Parameters()
    # fit_params.add("B",min=0,value=B,max=100,vary=False)
    # fit_params.add("f_RF_MHz",min=0,value=1,max=10,vary=True)
    # result_fit = lmfit.minimize(optimize_f_RF,fit_params,
    #                               max_nfev=1000000,
    #                               nan_policy="omit",
    #                               method="least_squares")
    # print_lmfit_params(result_fit.params,round_digits=7)
    # print("Fit residual:", result_fit.residual)
    
    # f_RF_MHz_result = result_fit.params["f_RF_MHz"]
    
    # print(f_RF_MHz_result.value, "+-", f_RF_MHz_result.stderr)
    
    #########################################################
    
    # # ## Calculate uWave difference between 1,-1 -> 2,-2 and 1,0 -> 2,+1
    # # # For 1 MHz gap in F1
    # uWave_MHz_1m1_2m2 = abs(E_F_mF(1,-1,1.4237615,"MHz") - E_F_mF(2,-2,1.4237615,"MHz"))
    # uWave_MHz_10_2p1 = abs(E_F_mF(1,0,1.4237615,"MHz") - E_F_mF(2,+1,1.4237615,"MHz"))
    
    # print("Diff:", uWave_MHz_10_2p1-uWave_MHz_1m1_2m2, "MHz")
    
    #########################################################
    
    # ## Calculate Clock Transition Frequency
    # B = 0.0000001
    # uWave_MHz_10_20 = abs(E_F_mF(1,0,B,"MHz") - E_F_mF(2,0,B,"MHz"))
    # print(str(round(uWave_MHz_10_20,20)))
                           
    #########################################################
    
    # ## Calculate uWave difference between 1,-1 -> 2,-2 and 1,0 -> 2,-1
    # # For 1 MHz gap in F1
    # uWave_MHz_1m1_2m2 = abs(E_F_mF(1,-1,1.4237615,"MHz") - E_F_mF(2,-2,1.4237615,"MHz"))
    # uWave_MHz_10_2m1 = abs(E_F_mF(1,0,1.4237615,"MHz") - E_F_mF(2,-1,1.4237615,"MHz"))
    
    # print("Diff:", uWave_MHz_10_2m1-uWave_MHz_1m1_2m2, "MHz")
    
    
    # #########################################################
    
    # ## Calculate uWave difference between 1,-1 -> 2,-1 and 2,-1 -> 1,0
    # # For 1 MHz gap in F1
    # uWave_MHz_1m1_2m2 = abs(E_F_mF(1,-1,1.4237615,"MHz") - E_F_mF(2,-1,1.4237615,"MHz"))
    # uWave_MHz_2m1_1m0 = abs(E_F_mF(2,-1,1.4237615,"MHz") - E_F_mF(1,0,1.4237615,"MHz"))
    
    # print("Diff:", uWave_MHz_2m1_1m0-uWave_MHz_1m1_2m2, "MHz")
    
    #########################################################
    
    # # Optimize RF spacing
    
    # def optimize_B(params):
    #     c_dict = params.valuesdict()
    #     B = c_dict["B"]
        
    #     # Scheme 1 - optimize gap between 1,-1 <-> 1,0 and 1,+1 <-> 1,0
    #     # resid1 = E_convert_Hz(abs(E_F_mF(1,0,B) - E_F_mF(1,+1,B)),"MHz") - 0.1
    #     # resid2 = E_convert_Hz(abs(E_F_mF(1,0,B) - E_F_mF(1,-1,B)),"MHz") - 0.1
    #     resid1 = abs(get_freq_diff(1,0,1,+1,B,"MHz")) - 0.1
    #     resid2 = abs(get_freq_diff(1,0,1,-1,B,"MHz")) - 0.1
    #     resid = np.array([resid1,resid2],dtype=float)
        
    #     # Scheme 2 - optimize 1,-1 <-> 1,+1 to be half the RF frequency
    #     # resid = abs(abs(get_freq_diff(1,-1,1,+1,B,"MHz"))/2 - 1)
        
    #     return resid
    
    # fit_params = lmfit.Parameters()
    # fit_params.add("B",min=0,value=1,max=2,vary=True)
    # result_fit = lmfit.minimize(optimize_B,fit_params,
    #                               max_nfev=1000000,
    #                               nan_policy="omit",
    #                               method="least_squares",
    #                                 # **{'options':{'xatol':1e-50,'ftol':1e-50,'xtol':1e-50,'gtol':1e-50}}
    #                               # xatol=1e-10,
    #                               # ftol=1e-10,
    #                               # xtol=1e-10,
    #                               # gtol=1e-10,
    #                               )
    # print_lmfit_params(result_fit.params,round_digits=7)
    # print("Fit residual:", result_fit.residual)
    # print("Fit residual:", np.sum((result_fit.residual)**2))
    
    # B_result = result_fit.params["B"]
    
    # print("B=", B_result.value,"+-",B_result.stderr, "G")
    
    # print("-1 to 0 spacing:", E_convert_Hz(E_F_mF(1,+1,B_result)-E_F_mF(1,0,B_result),"MHz"), "MHz")
    # print("+1 to 0 spacing:", E_convert_Hz(E_F_mF(1,-1,B_result)-E_F_mF(1,0,B_result),"MHz"), "MHz")
    
    # E_p1 = E_F_mF(1,+1,B_result,"MHz")
    # E_0 = E_F_mF(1,0,B_result,"MHz")
    # E_m1 = E_F_mF(1,-1,B_result,"MHz")
    # midpoint = (E_m1 + E_p1)/2
    # RF_MHz = (abs(E_0-E_p1) + abs(E_0-E_m1))/2
    # # print("Best RF frequency:", abs(midpoint-E_p1), "MHz")
    # # print("Gives epsilon:", abs(midpoint-E_0)*1e6, "Hz")
    
    #########################################################
    
    ## Find best RF frequency for F2 with 1 MHz F1 spacing
    
    # B = 1.4237615
    # f_spins = []
    # spins = [-2,-1,+1,+2]
    # for i_spin,spin in enumerate(spins):
    #     f_spins.append(E_convert_Hz(E_F_mF(2,spin,B)))
    # f_spins = np.array(f_spins)
    # f_midpoint = np.mean(f_spins)
    # f_spins -= f_midpoint
    
    # print("F2 bare frequencies in kHz:")
    # spins_all = [-2,-1,0,+1,+2]
    # E_all_kHz = []
    # for i_spin,spin in enumerate(spins_all):
    #     gap_kHz = (E_convert_Hz(E_F_mF(2,spin,B)) - f_midpoint)/1e3
    #     print(spin,gap_kHz)
    #     E_all_kHz.append(gap_kHz)
    # E_all_kHz = np.array(E_all_kHz)
    
    # def calc_dE_RWA(E_spins,E_light,spins):
    #     dE_spins = []
    #     for i_spin,spin in enumerate(spins):
    #         E_shifted = E_spins[i_spin]
    #         RWA_fac = abs(spin)
    #         if RWA_fac>0:
    #             if E_shifted>=0: E_shifted -= RWA_fac*E_light
    #             else: E_shifted += RWA_fac*E_light
    #         dE_spins.append(E_shifted)
    #     return np.array(dE_spins,dtype=float)
            
        
    
    # def optimize_E(params):
    #     c_dict = params.valuesdict()
    #     f_light = c_dict["f_light"] #Hz
        
    #     f_shifted = f_spins.copy()
    #     for i_spin,spin in enumerate(spins):
    #         f_shift = f_spins[i_spin]
    #         RWA_fac = abs(spin)
    #         if f_shift>=0: f_shift -= RWA_fac*f_light
    #         else: f_shift += RWA_fac*f_light
    #         f_shifted[i_spin]=f_shift
    #     resid = f_shifted - np.mean(f_shifted)
    #     print(resid)
    #     return resid
    
    # fit_params = lmfit.Parameters()
    # fit_params.add("f_light",min=0,value=1e6,max=1e9,vary=True)
    # result_fit = lmfit.minimize(optimize_E,fit_params,
    #                               max_nfev=1000000,
    #                               nan_policy="omit",
    #                               method="least_squares")
    # print_lmfit_params(result_fit.params,round_digits=7)
    # print("Fit residual:", result_fit.residual)
    
    # f_light_kHz = result_fit.params["f_light"]/1e3
    # print("f_light:", f_light_kHz, "kHz")
    
    # df_kHGz = calc_dE_RWA(E_all_kHz,f_light_kHz,spins_all)
    
    # print(df_kHGz)
    
    #########################################################
    
    # Draw stuff, misc
    
    # B=np.linspace(0,1.4237615,1000)
    # # # B=5
    
    # E_1_m1 = E_F_mF(1,-1,B,units="MHz") - E_F_mF(1,0,0,units="MHz")
    # E_1_0 =  E_F_mF(1,0,B,units="MHz") - E_F_mF(1,0,0,units="MHz")
    # E_1_p1 = E_F_mF(1,1,B,units="MHz") - E_F_mF(1,0,0,units="MHz")
    
    # E_2_m2 = E_F_mF(2,-2,B,units="kHz")
    # E_2_m1 = E_F_mF(2,-1,B,units="kHz")
    # E_2_0 =  E_F_mF(2,0,B,units="kHz")
    # E_2_p1 = E_F_mF(2,1,B,units="kHz")
    # E_2_p2 = E_F_mF(2,2,B,units="kHz")
    
    # diff = E_2_0 - E_1_0
    # # diff1 = E_1_m1 - E_1_0 #m1 is above 0
    # # diff2 = E_1_0 - E_1_p1 #p1 is below 0, closer to 0 than m1
    
    # diff1 = E_F_mF(1,-1,0) - E_F_mF(1,-1,5)
    # diff0 = E_F_mF(1,0,0) - E_F_mF(1,0,5)
    # diff2 = E_F_mF(1,1,0) - E_F_mF(1,1,5)
    
    # # diff_B_0_0 = E_F_mF(2,1,0) - E_F_mF(2,1,5)
    # # print(E_convert_Hz(diff_B_0_0,"kHz"))
    
    
    # fig, ax = plt.subplots()
    # # ax.plot(B,E_1_m1,label="1,-1",zorder=3,alpha=1)
    # # ax.plot(B,E_1_0,label="1,0",zorder=3,alpha=1)
    # # ax.plot(B,E_1_p1,label="1,+1",zorder=3,alpha=1)
    # # midpoint = (E_1_m1+E_1_p1)/2
    # # ax.plot(B,midpoint,linestyle="solid", color="black",zorder=2)
    
    # ax.plot(B,E_2_m2,label="2,-2")
    # ax.plot(B,E_2_m1,label="2,-1")
    # ax.plot(B,E_2_0,label="2,0")
    # ax.plot(B,E_2_p1,label="2,+1")
    # ax.plot(B,E_2_p2,label="2,+2")
    
    # # ax.axhline(0,linestyle="dashed",color="black", zorder=0)
    # ax.autoscale(tight=True)
    # # ax.set_ylim([-25,25])
    
    # ax.set_xlabel("B, G")
    # ax.set_ylabel("$\Delta$E(F,mF), MHz")
    # ax.legend()
    
    # # print(E_convert_Hz(diff,"GHz"))
    # # print(E_convert_Hz(diff1,"kHz"))
    # # print(E_convert_Hz(diff0,"kHz"))
    # # print(E_convert_Hz(diff2,"kHz"))
    
    ################################################################
    
    ## Clock transition
    #B=1.4237615
    #f_uWave_GHz = E_F_mF(2,0,B,"GHz") - E_F_mF(1,0,B,"GHz") 
    #print( f'{f_uWave_GHz:.30f}')
    #
    #f_uWave_GHz = E_F_mF(2,0,0,"GHz") - E_F_mF(1,0,0,"GHz") 
    #print( f'{f_uWave_GHz:.30f}')
    
    ################################################################
    
    ## D1 excited: 5^2P_1/2, F=1,2 (794.978850 nm)
    ## D2 excited: 5^2 P_3/2, F=1,2,3 (780.24121 nm)

==> anc/Figures/EG_helper_funcs.py <==
#Author: Edvinas Gvozdiovas, NIST/Vilnius University 2024-10-02
import numpy as np
import h5py
import os
import matplotlib
import collections.abc as collections
# from scipy.special import spence
# import mpmath as mp
import scipy
from scipy.spatial import ConvexHull
# from lyse import Run
from functools import lru_cache as cache
from collections.abc import Iterable
# np_polylog = np.frompyfunc(mp.polylog,2,1)
# from numba import jit, njit
# import numba
import itertools

def flatten(xs):
    for x in xs:
        if isinstance(x, Iterable) and not isinstance(x, (str, bytes)):
            yield from flatten(x)
        else:
            yield x

def odd_even(x):
    if int(x)%2==0: return 'even'
    else: return 'odd'

def find_nearest_index(a, a0): return np.abs(np.array(a)-a0).argmin()

def patch_meshgrid(data, method="nearest"):
    if np.all(np.isfinite(data)): return data
    print("patch_meshgrid: fixing", np.sum(~np.isfinite(data)), "bad pixels")
    
    x = np.arange(0, data.shape[1])
    y = np.arange(0, data.shape[0])
    XX,YY = np.meshgrid(x, y)
    
    data_masked = np.ma.masked_invalid(data)
    
    x_valid = XX[~data_masked.mask]
    y_valid = YY[~data_masked.mask]
    data_valid = data_masked[~data_masked.mask]
    
    x_invalid = XX[data_masked.mask]
    y_invalid = YY[data_masked.mask]
    
    data[data_masked.mask] = scipy.interpolate.griddata((x_valid, y_valid),
                                                         data_valid,
                                                         (x_invalid, y_invalid),
                                                         method=method)
    return data

# def patch_meshgrid(data):
#     if np.all(np.isfinite(data)): return data
#     print("patch_meshgrid: fixing", np.sum(~np.isfinite(data)), "bad pixels")
#     mask = np.where(np.isfinite(data))
#     interp = NearestNDInterpolator(np.transpose(mask), data[mask])
#     data_filled = interp(*np.indices(data.shape))
#     return data_filled

def OD_log(atoms,probe,bg=None,subtract_probe=True,Isat=None,alpha=1,no_negative=True):
    
    ##subtract_probe is for probe reconstruction logic
    if bg is None: bg=0
    atoms -= bg
    if subtract_probe:
        probe -= bg
    
    if no_negative:
        probe[probe<0] = 0
        atoms[atoms<0] = 0
    
    od = -alpha*np.log(atoms/probe)
    if not (Isat is None or Isat <=0): od += (probe-atoms)/Isat
    
    #set infinities to NaN, deal with them later
    od[~np.isfinite(od)] = np.nan
    
    return od

def OD_linear(atoms,probe,bg=None,subtract_probe=True):
    
    if bg is None: bg=0
    atoms -= bg
    if subtract_probe: probe -= bg
    
    probe[probe<0] = 0
    atoms[atoms<0] = 0
    
    od = 1 - atoms/probe
    od[~np.isfinite(od)] = np.nan
    
    return od

def search_cameras(path,
                   names=["atoms","probe","background","dark"],
                   orientations=None,
                   verbose=True,
                   ignore_duplicates=False,
                   root="images", #where images are in .h5 file
                   ):
    
    ## Inside specified root folder, find path of datasets given in names
    
    #path must be a single .h5 file
    #if orientations is None, look at all orientations
    #names can include: atoms, probe, background, atoms1, atoms2, etc.
    
    orientations_names_locations = dict()
    with h5py.File(path,'r') as shot:
        
        if orientations is None: orientations = list(shot["/" + root + "/"].keys())
        else:
            if not isinstance(orientations, collections.Sequence) or isinstance(orientations, str): orientations=[orientations]
        
        for orientation in orientations:
            orientations_names_locations[orientation] = dict()
            orientation_folders = list(shot[root + "/" + orientation].keys())
            images_found = False
            for orientation_folder in orientation_folders:
                folder_images = list(shot[root + "/" + orientation + "/" + orientation_folder].keys())
                for image in folder_images:
                    if image in orientations_names_locations[orientation]:
                        if ignore_duplicates: continue
                        else: raise ValueError("duplicate image " + orientation + " " + image)
                    elif image in names:
                        images_found = True
                        if verbose: print(orientation, image, "found in", orientation_folder)
                        orientations_names_locations[orientation][image] = orientation_folder
            
            if not images_found:
                if verbose: print("WARNING:", orientation, "contains no images")
                del orientations_names_locations[orientation]
    
    return orientations_names_locations

def find_main_global(dataframe,ignore_variables=[]):
    dynamic_globals_data = dict()
    for temp_key in dataframe.keys():
        
        if np.sum(np.array(temp_key)!="") > 1: continue
        if "run time" in temp_key or "sequence" in temp_key: continue #avoiding weird pandas errors
        try: unique_vals = dataframe[temp_key].unique()
        except: continue
        if unique_vals.shape[0] > 1 and (not temp_key[0] in ignore_variables):
            dynamic_globals_data[temp_key[0]] = dict()
            dynamic_globals_data[temp_key[0]]["num_unique_values"] = unique_vals.shape[0]

    if len(list(dynamic_globals_data.keys())) < 1: main_global = ""
    else:

        ## Determine which global will be the x variable in plots
        main_global = ""
        main_global_counts = 0
        for temp_global in dynamic_globals_data.keys():
            if dynamic_globals_data[temp_global]["num_unique_values"] > main_global_counts:
                main_global = temp_global
                main_global_counts = dynamic_globals_data[temp_global]["num_unique_values"]
    
    return main_global

# @cache(maxsize=100)
def get_global_units(temp_path, x_var):
    
    try:
        correct_folder = None
        with h5py.File(temp_path,'r') as shot:
            temp_folder = shot["globals"].keys()
            for temp_folder in shot["globals"].keys():
                if x_var in list(shot["globals"][temp_folder].attrs):
                    correct_folder = temp_folder
                    break
        
            if not(correct_folder is None):
                x_units = shot["globals"][correct_folder]["units"].attrs[x_var]
                if x_units == "Bool": x_units = ""
            else: x_units = ""

    except:
        x_units = ""
    
    return x_units

def mask_bounding_box_indices(mask):
    N = mask.ndim
    out = []
    for ax in itertools.combinations(reversed(range(N)), N - 1):
        nonzero = np.any(mask, axis=ax)
        out.extend(np.where(nonzero)[0][[0,-1]])
    return tuple(out)

@cache(maxsize=100)
def h5_find_attribute_path(path, attribute, folder="results"):
    
    # For given path (.h5 file), find path to attribute.
    # folder is optional.
    
    result_path = None
    
    with h5py.File(path,'r') as shot:
        
        if (folder is None or folder=="") and attribute in shot.attrs: return attribute
        
        if folder is None or folder=="":
            pairs_objs_paths = [[list(shot.keys()), ""]]
        else:
            pairs_objs_paths = [[list(shot[folder].keys()), folder]]
        
        while len(pairs_objs_paths) > 0:
            objs, curr_path = pairs_objs_paths.pop(0)
            
            for obj in objs:
                full_path = curr_path + "/" + obj
                for temp_attr in shot[full_path].attrs:
                    if (full_path+"/"+temp_attr).endswith(attribute): return full_path
                if isinstance(shot[full_path], h5py.Group):
                    pairs_objs_paths.append([shot[full_path].keys(), full_path])
    
    return result_path

def grab_lyse_results(dataframe,filepaths,*results):
    
    num_results = len(results)
    
    ## Find and grab results from dataframe; if unavailable, load them from .h5 files directly
    results_data = [None]*num_results #store data for each result
    results_paths = [None]*num_results #store paths for each result
    #track missing data points (some may be missing from dataframe)
    mask_missing = np.zeros(shape=len(filepaths),dtype=bool)
    
    ## Find full paths of y variables & get data
    for i_var,y_var in enumerate(results):
        
        var_end = y_var.split("/")[-1]
        var_path = y_var.rsplit('/', 1)[0]
        
        y_dataframe = dataframe.filter(like=var_path)
        y_dataframe_keys = list(y_dataframe.keys())
        
        temp_data = np.empty(shape=len(filepaths), dtype=float)
        temp_data[:] = np.nan
        
        used_path = None
        if len(y_dataframe_keys) > 0:
            
            if len(y_dataframe_keys) == 1:
                used_path = y_dataframe.keys()[0]
            else:
                
                ## Try to rule out which path to variable is the right one
                
                # Round 1
                y_dataframe_keys_filtered = []
                for temp_key in y_dataframe_keys:
    
                    if temp_key[1] == var_end:
                        y_dataframe_keys_filtered.append(temp_key)
                
                if len(y_dataframe_keys_filtered) > 1:
                    print("WARNING:", y_var + " exists in multiple places")
                
                elif len(y_dataframe_keys_filtered) == 0:
                    continue
                
                y_dataframe_keys = y_dataframe_keys_filtered
            
            used_path = y_dataframe_keys[0] #pandas format
            temp_data = np.array(y_dataframe[used_path])
            mask_missing[~np.isfinite(temp_data)] = True
            used_path = list(filter(None, used_path))[:-1] #remove empty strings; remove last one since that's the variable itself
            used_path = "/results/" + "/".join(used_path) #h5py format
            results_paths[i_var] = used_path #if h5 file has to be scanned - use h5py format
        
        ## If path not found - try looking inside .h5
        if used_path is None:
            used_path = h5_find_attribute_path(filepaths[0],y_var,folder="results") #h5py format
            if not (used_path is None): mask_missing[:] = True
        
        if not used_path is None: results_paths[i_var] = used_path 
        results_data[i_var] = temp_data
        
    
    ## Extract y variable data missing from dataframe
    i_missing = np.argwhere(mask_missing).flatten()
    if len(i_missing) > 0:
        for i_file in i_missing:
            temp_path = filepaths[i_file]
            with h5py.File(temp_path,'r') as shot:
                for i_var,y_var in enumerate(results):
                    if not np.isfinite(results_data[i_var][i_file]):
                        y_var_end = y_var.split("/")[-1]
                        y_var_path = results_paths[i_var]
                        try: temp_data = shot[y_var_path].attrs[y_var_end]
                        except: temp_data = None
                        if not (temp_data is None): results_data[i_var][i_file] = temp_data
    
    return results_data

def get_h5_filepaths(target="", scan_subdirectories=True):

    #Return a list of h5 full filepaths for given target.
    #The target can be empty, a folder or a .h5 file.
    #Scan can include sub-directories."

    if target is None: target = os.getcwd() #if target is empty, set target to local directory
    elif len(target) < 1: target = os.getcwd() #if target is empty, set target to local directory
    elif target[-3:] == ".h5": return [target] #if target is some .h5 file, use it
    elif "\\" not in target: target = os.getcwd() + "\\" + target #if target is not formatted as a directory, assume it to be inside the local directory

    folders_stack = [target]
    h5_file_paths = []
    while len(folders_stack)>0:
        temp_folder = folders_stack.pop(0)
        for obj in os.scandir(temp_folder):
            full_path = obj.path
            if obj.is_dir() and scan_subdirectories: folders_stack.append(full_path)
            elif full_path.endswith('.h5'): h5_file_paths.append(full_path)

    return h5_file_paths

def is_sequence(obj): return isinstance(obj, collections.Sequence)

def contains_duplicates(X): return len(np.unique(X)) != len(X)

## 1D functions

def ThomasFermi1D(x,amp,center,radius,offset=0):
    if amp==0: return np.zeros(shape=x.shape) + offset
    y = 1 - ((x-center)/radius)**2
    np.maximum(y,0,y)
    return amp*y**(3/2) + offset

def Gaussian_1D(x,amp,center,sigma,offset=0):
    if amp==0: return np.zeros(shape=x.shape) + offset
    return ( offset + amp*np.exp(-1/2*( (x-center)/sigma )**2 ) )

# def Thermal_Bose_1D(x,amp,center,sigma,zbar=1,offset=0):
#     #zbar<=1
#     if amp==0: return np.zeros(shape=x.shape) + offset
#     z = zbar*np.exp( -1/2*((x-center)/sigma)**2)
#     np.minimum(z,1,z)
#     return offset + amp*spence(1-z).astype(float) / abs(float(mp.polylog(3,zbar))) 

# def Thermal_Bose_Semi_Ideal_1D(x,amp,center,sigma,mukT=0,offset=0):
#     #mukT>=0 is mu/kT
#     if amp==0: return np.zeros(shape=x.shape) + offset
#     z = np.exp( -1*np.abs(1/2*((x-center)/sigma)**2 - mukT))
#     zbar = np.exp(mukT)
#     return offset + amp*spence(1-z).astype(float) / abs(float(mp.polylog(3,zbar))) 

def ThomasFermiGaussian_1D(x,amp_TF,center,radius_TF,
                           amp_thermal_percentage,sigma_thermal,
                           offset=0):
    #Gaussian amplitude given in units of Thomas Fermi amplitude
    amp_thermal = amp_TF * amp_thermal_percentage
    return ThomasFermi1D(x,amp_TF,center,radius_TF) + Gaussian_1D(x,amp_thermal,center,sigma_thermal) + offset

# def ThomasFermiThermalBose_1D(x,amp_TF,center,radius_TF,
#                            amp_thermal_percentage,sigma_thermal,zbar=1,
#                            offset=0):
#     #Thermal amplitude given in units of Thomas Fermi amplitude
#     amp_thermal = amp_TF * amp_thermal_percentage
#     return ThomasFermi1D(x,amp_TF,center,radius_TF) + Thermal_Bose_1D(x,amp_thermal,center,sigma_thermal,zbar) + offset

## 2D functions - with rotation

def get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=0):
    
    if theta==0: return XX-center_x, YY-center_y
    
    costh, sinth = np.cos(theta), np.sin(theta)
    XX_sh, YY_sh = XX-center_x, YY-center_y
    return XX_sh*costh - YY_sh*sinth, XX_sh*sinth + YY_sh*costh

def get_indices_cross_sections(XX_rot,YY_rot):
    ##Get indices giving x and y cross section in rotated meshgrid
    ##Rotation center must be 0 for both axes
    
    for axis in ["x", "y"]:

        if axis=="x": main_COORDS, aux_COORDS = XX_rot, YY_rot
        elif axis=="y": main_COORDS, aux_COORDS = YY_rot, XX_rot
    
        spacing = (np.max(main_COORDS) - np.min(main_COORDS)) / np.max(main_COORDS.shape) / 4
        x_scan = np.arange(np.min(main_COORDS),np.max(main_COORDS)+1e-100,spacing)
        
        i_cross = []
        for x_temp in x_scan:
            diff = np.sqrt( (main_COORDS-x_temp)**2 + (aux_COORDS)**2 )
            i_coords = np.unravel_index(np.argmin(diff, axis=None), diff.shape)
            
            if 0==i_coords[0] or i_coords[0]==(main_COORDS.shape[0]-1): continue
            elif 0==i_coords[1] or i_coords[1]==(main_COORDS.shape[1]-1): continue
            
            if not i_coords in i_cross: i_cross.append(i_coords)
        
        if axis=="x": i_cross_x = i_cross.copy()
        elif axis=="y": i_cross_y = i_cross.copy()
    
    return i_cross_x, i_cross_y

def ThomasFermi2Drot(XX,YY,
                     amp,
                     center_x,center_y,
                     radius_x,radius_y,
                     theta=0,offset=0):

    if amp==0: return np.zeros(shape=XX.shape) + offset
    
    XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
    
    y = 1 - ((XX2)/radius_x)**2 - ((YY2)/radius_y)**2
    np.maximum(y,0,y)
    
    return amp*y**(3/2) + offset

def ThomasFermi2Drot_shearing(XX,YY,
                     amp,
                     center_x,center_y,
                     radius_x,radius_y,
                     a_xy=0,
                     theta=0,offset=0):

    if amp==0: return np.zeros(shape=XX.shape) + offset
    
    XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
    
    y = 1 - ((XX2)/radius_x)**2 - ((YY2)/radius_y)**2
    if a_xy!=0: y += a_xy*(XX2*YY2)/(radius_x*radius_y)
    np.maximum(y,0,y)
    
    return amp*y**(3/2) + offset

# ## Test


# x = np.linspace(0,1000,1000)
# y = np.linspace(0,1000,1000)

# center_x = 500
# center_y = 500
# radius_x = 100
# radius_y = 200
# theta=np.radians(-45)

# XX,YY=np.meshgrid(x,y)
# ZZ = ThomasFermi2Drot(XX,YY,1,center_x,center_y,radius_x,radius_y,theta)
# import matplotlib.pyplot as plt
# fig, ax = plt.subplots()
# im = ax.pcolormesh(x,y,ZZ,vmin=0,cmap = "Greys",rasterized=True,snap=True, shading="auto")
# ax.set_aspect("equal")



def ThomasFermi2Drot_modulation(XX,YY,
                     amp,
                     center_x,center_y,
                     radius_x,radius_y,
                     theta,offset,
                     lattice_alpha,lattice_spacing,lattice_phase=0,lattice_angle=0):

    if amp==0: return np.zeros(shape=XX.shape) + offset
    
    XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
    
    y = 1 - ((XX2)/radius_x)**2 - ((YY2)/radius_y)**2
    np.maximum(y,0,y)

    y *= ( 1 + lattice_alpha*np.sin( 2*np.pi/lattice_spacing * ( XX*np.cos(lattice_angle)+YY*np.sin(lattice_angle)  ) + lattice_phase ) )
    
    return amp*y**(3/2) + offset
    

def Gaussian_2D_rot(XX,YY,
                    amp,
                    center_x,center_y,
                    sigma_x,sigma_y,
                    theta=0,offset=0):
    #this is probably wrong, column density not taken into account

    if amp==0: return np.zeros(shape=XX.shape) + offset
    
    XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
    
    return offset + amp*np.exp(-1/2*( (XX2)/sigma_x )**2 - 1/2*( (YY2)/sigma_y )**2 )

# def Thermal_Bose_2D_rot(XX,YY,
#                         amp,
#                         center_x,center_y,
#                         sigma_x, sigma_y, zbar=1,
#                         theta=0,offset=0):
#     ## Thermal column density that includes Bose enhancement and fugacity.
#     ## See PhD Thesis, Atom Number Fluctuations in Bose-Einstein Condensates, Mick Althoff Kristensen 2018, Eq. 2.43
#     #zbar<=1

#     if amp==0: return np.zeros(shape=XX.shape) + offset
    
#     if abs(theta) > 0:
#         XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
#         center_x,center_y=0,0
#     else: XX2,YY2 = XX,YY
    
#     z=zbar*np.exp( -1/2*((XX2-center_x)/sigma_x)**2 - 1/2*((YY2-center_y)/sigma_y)**2 )
#     np.minimum(z,1,z)
#     return amp*spence(1-z).astype(float) / abs(float(mp.polylog(3,zbar)))

# def Thermal_Bose_Semi_Ideal_2D_rot(XX,YY,
#                                amp,
#                                center_x,center_y,
#                                sigma_x, sigma_y, mukT=0,
#                                theta=0,offset=0):
#     #mukT>=0 is mu/kT

#     if amp==0: return np.zeros(shape=XX.shape) + offset
    
#     if abs(theta) > 0:
#         XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
#         center_x,center_y=0,0
#     else: XX2,YY2 = XX,YY
    
#     z = np.exp( -1*np.abs(1/2*((XX2-center_x)/sigma_x)**2 + 1/2*((YY2-center_y)/sigma_y)**2 - mukT))
#     zbar = np.exp(mukT)
#     return offset + amp*spence(1-z).astype(float) / abs(float(mp.polylog(3,zbar)))

# def ThomasFermiGaussian_2D_rot(XX,YY,amp_TF,
#                                center_x,center_y,radius_TF_x,radius_TF_y,
#                                amp_thermal_percentage,
#                                sigma_x_thermal,sigma_y_thermal,
#                                theta=0,offset=0):
    
#     #Gaussian amplitude is given in units of Thomas Fermi amplitude
#     amp_thermal = amp_TF * amp_thermal_percentage
    
#     if abs(theta) > 0:
#         XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
#         center_x,center_y=0,0
#     else: XX2,YY2 = XX,YY
    
#     y_TF = ThomasFermi2Drot(XX2,YY2,amp_TF,center_x,center_y,radius_TF_x,radius_TF_y,0,0)
#     y_thermal = Gaussian_2D_rot(XX2,YY2,amp_thermal,center_x,center_y,sigma_x_thermal,sigma_y_thermal,0,0)
    
#     return y_thermal + y_TF + offset

# def ThomasFermiThermalBose_2D_rot(XX,YY,amp_TF,
#                               center_x,center_y, radius_TF_x, radius_TF_y,
#                               amp_thermal_percentage,
#                               sigma_x_thermal, sigma_y_thermal,zbar=1,
#                               theta=0,offset=0):

#     amp_thermal = amp_TF * amp_thermal_percentage

#     if abs(theta) > 0:
#         XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
#         center_x,center_y=0,0
#     else: XX2,YY2 = XX,YY
    
#     y_TF = ThomasFermi2Drot(XX2,YY2,amp_TF,center_x,center_y,radius_TF_x,radius_TF_y,0,0)
#     y_thermal = Thermal_Bose_2D_rot(XX2,YY2,amp_thermal,center_x,center_y,sigma_x_thermal,sigma_y_thermal,zbar,0,0)
    
#     return y_thermal + y_TF + offset



############################################################################################################################

## ROIs

class ROI():
    
    tag=0 #internal attribute. do not mess with it
    
    ## Global roi attributes - they will be used if a roi object does not have its own local attributes
    corona_scale_width=0.25
    corona_scale_height=corona_scale_width
    color="black"
    width=150
    height=width
    shape="circ"
    corona_type = "surround"
    label_vector = [1,1]
    corona_roi=None
    Isat=0
    alpha=1
    angle=0
    corona_angles=None
    
    def __init__(self,
                 x0=0,y0=0,
                 width=None,height=None,
                 label=None, label_vector = None,
                 shape=None,
                 corona_roi=None,
                 corona_type=None,
                 corona_scale_width=None,
                 corona_scale_height=None,
                 alpha=None,
                 Isat=None,
                 color=None,
                 angle=None,
                 corona_angles = None,
                 ):
        
        self.x0 = x0
        self.y0 = y0
        
        if not corona_roi is None: self.corona_roi = corona_roi
        
        if not angle is None: self.angle = float(angle)
        if not corona_angles is None:
            if not isinstance(corona_angles, collections.Sequence):
                raise ValueError("corona_angles must be a sequence with 2 angles, e.g. [0, 90]")
            elif len(corona_angles) != 2:
                raise ValueError("corona_angles must be a sequence with 2 angles, e.g. [0, 90]")
            self.corona_angles = np.array(corona_angles)
        
        if not width is None: self.width = int(width)
        if not height is None: self.height = int(height)
        if not color is None: self.color = str(color)
        if not alpha is None: self.alpha=float(alpha)
        if not Isat is None: self.Isat=float(Isat)
        if not shape is None: self.shape=str(shape)
        if not corona_type is None: self.corona_type = str(corona_type)
        
        if not corona_scale_width is None:
            self.corona_scale_width = float(corona_scale_width)
        if not corona_scale_height is None:
            self.corona_scale_height = float(corona_scale_height)
        
        if label is None: self.label = str(self.tag)
        else: self.label=str(label)
        
        if not label_vector is None: self.label_vector = label_vector
        
        self.tag=ROI.tag
        ROI.tag+=1
        
        self.mask = None
        self.corona_mask = None
        self.mask_area = None
        self.corona_mask_area = None
    
    def update_shape(self,shape=None,
                     x0=None,y0=None,width=None,height=None,
                     corona_type=None,corona_scale_width=None,corona_scale_height=None,corona_angles=None,
                     angle=None,
                     reset=False):
        
        shape_changed = False
        if not x0 is None:
            self.x0=x0
            shape_changed=True
        if not y0 is None:
            self.y0=y0
            shape_changed=True
        if not width is None:
            self.width=width
            shape_changed=True
        if not height is None:
            self.height=height
            shape_changed=True
        if reset: shape_changed = True
        
        if shape_changed:
            self.mask = None
            self.corona_mask = None
            self.mask_area = None
            self.corona_mask_area = None
    
    def get_mask(self,XX,YY):
        
        XX2,YY2 = get_meshgrids_rotated_shifted(XX,YY,self.x0,self.y0,self.angle)
        
        if self.shape == "rect":
            mask = (np.abs(XX2) < self.width/2) & (np.abs(YY2) < self.height/2)
        elif self.shape == "circ":
            mask = ( ((XX2)/self.width*2)**2 + ((YY2)/self.height*2)**2 ) < 1
        else:
            raise ValueError("unknown shape")
        
        self.mask = mask
        self.mask_area = np.sum(mask)
        
        return mask
            
    def get_mask_corona(self,XX,YY):
        
        if self.corona_roi is None:
        
            width_corona = self.width*(1+self.corona_scale_width)
            height_corona = self.height*(1+self.corona_scale_height)
            
            XX2,YY2 = get_meshgrids_rotated_shifted(XX,YY,self.x0,self.y0,self.angle)
            
            if self.shape == "rect": mask = (np.abs(XX2) < width_corona/2) & (np.abs(YY2) < height_corona/2)
            elif self.shape == "circ": mask = ( ((XX2)/width_corona*2)**2 + ((YY2)/height_corona*2)**2 ) < 1
            else: raise ValueError("unknown shape")
            
            if not self.corona_angles is None:
                coerced_angles = np.radians(self.corona_angles%(360)) #coerce to within 0--360 deg.
                THETA = np.arctan2(YY2,XX2) #this angle is from -pi to pi
                THETA[THETA<0] += 2*np.pi
                mask *= (THETA>=np.min(coerced_angles)) & (THETA<=np.max(coerced_angles))
                
            return mask * (1-self.get_mask(XX,YY))
        
        else: return self.corona_roi.get_mask(XX,YY)

    def get_mask_area(self,XX,YY):
        return np.sum(self.get_mask(XX,YY))
    def get_corona_area(self,XX,YY):
        return np.sum(self.get_mask_corona(XX,YY))   
    
    def __str__(self):
        temp_str = "\nCircle label: " + str(self.label) \
        + "\nCenter: " + str(self.x0) + " " + str(self.y0) \
        + "\nSpan: " + str(self.width) + " " + str(self.height) \
        + "\nalpha: " + str(self.alpha) \
        + "\nIsat: " + str(self.Isat) \
        + "\nshape: " + str(self.shape) \
        + "\ncorona_type: " + str(self.corona_type) \
        + "\nCorona scale: " + str(self.corona_scale_width) + " " + str(self.corona_scale_height) \
        + "\nColor: " + str(self.color)
        return temp_str


############################################################################################################################


## Misc stuff

def print_lmfit_param(param,vary,value,
                      temp_min, temp_max,
                      stderr=None,
                      ignore_zero=False,
                      round_digits=3):
    
    if ignore_zero and value == 0 and (not vary): return
    
    if vary:
        
        temp_error = stderr
        if temp_error!=None: err_string = " +- " + str(np.round(stderr,round_digits))
        else: err_string = ""
        
        print(param, " ", np.round(value,round_digits),
              err_string,
              " [", np.round(temp_min,round_digits), " ", np.round(temp_max,round_digits), "]", sep="")
    else:
        print(param, np.round(value,round_digits))
    

def print_lmfit_params(params,ignore_zero=False,round_digits=3):
    
    for param in params:
        print_lmfit_param(param,
                          params[param].vary,
                          params[param].value,
                          params[param].min,
                          params[param].max,
                          stderr=params[param].stderr,
                          ignore_zero=ignore_zero,
                          round_digits=round_digits)

def group_points(roi_edges_coords,dist_thresh=2):
    
    ## Group dataset into groups of neighboring points
    
    dist = scipy.spatial.distance.cdist(roi_edges_coords,roi_edges_coords,'euclidean')
    dist[dist==0] = np.inf
    
    points_grouped = []
    i_stack = list(range(len(roi_edges_coords)))
    while len(i_stack) > 0:
        
        new_group = []
        
        i_stack_group = [i_stack[0]]
        while len(i_stack_group) > 0:

            i_curr = i_stack_group.pop(0)
            if i_curr not in i_stack: continue
            
            new_group.append(roi_edges_coords[i_curr])
            
            i_stack.remove(i_curr)
            
            i_neighbors = np.argwhere( dist[i_curr] < dist_thresh).flatten()
            for i_neighbor in i_neighbors:
                if i_neighbor in i_stack: i_stack_group.append(i_neighbor)
        
        
        if len(new_group) > 2: points_grouped.append(new_group)
    
    return points_grouped

def points_hull_x_y(group):
    
    ## For plotting. Get convexhull from group of points
    
    group = np.array(group)
    
    hull = ConvexHull(group)
    
    hull_x = group[hull.vertices,0]
    hull_x = np.append(hull_x, hull_x[0])
    
    hull_y = group[hull.vertices,1]
    hull_y = np.append(hull_y, hull_y[0])
    
    return hull_x, hull_y

def get_mask_edges(mask):
    ## For a given 2D mask, convert it to a hollow mask containing only edges.
    roll_sum = mask.astype(int)
    roll_sum+=np.roll(mask, shift=(0,1), axis=(0,1))
    roll_sum+=np.roll(mask, shift=(0,-1), axis=(0,1))
    roll_sum+=np.roll(mask, shift=(1,0), axis=(0,1))
    roll_sum+=np.roll(mask, shift=(-1,0), axis=(0,1))
    return (roll_sum < 5) & (mask > 0)

def mask_to_rgba(mask,color="black"):
    color_rgb = matplotlib.colors.to_rgba(color)
    rgba_img = np.zeros((*mask.shape,4))
    rgba_img[:,:,0] = color_rgb[0]
    rgba_img[:,:,1] = color_rgb[1]
    rgba_img[:,:,2] = color_rgb[2]
    rgba_img[:,:,3] = mask
    
    return rgba_img

def get_shape_mask(XX,YY,x0,y0,shape_type,height=0,width=0,angle=0,vertices=None,ellipses=None,inside=True):
    
    mask = np.ones(shape=XX.shape,dtype=bool)
    
    if shape_type == "circ" or shape_type == "rect":
        if height==0 or width==0:
            return np.ones(shape=XX.shape,dtype=bool)
        XX2,YY2 = get_meshgrids_rotated_shifted(XX,YY,x0,y0,angle)
        if shape_type == "circ":
            mask = ( ((XX2)/width*2)**2 + ((YY2)/height*2)**2 ) <= 1
        elif shape_type == "rect":
            mask = (np.abs(XX2)<width/2) & (np.abs(YY2)<height/2)
    
    elif shape_type == "convex":
        if vertices is None: return np.ones(shape=XX.shape,dtype=bool)
        hull = scipy.spatial.ConvexHull(vertices)
        mask = hull_meshgrid_inside(XX,YY,hull)
    
    elif shape_type=="ellipses":
        for temp_angle,temp_width,temp_height in ellipses:
            XX2,YY2 = get_meshgrids_rotated_shifted(XX,YY,x0,y0,temp_angle)
            mask *= ( ((XX2)/temp_width*2)**2 + ((YY2)/temp_height*2)**2 ) < 1
    
    if inside: return mask
    else: return ~mask

def point_in_hull(point, hull, tolerance=1e-12):
    return all(
        (np.dot(eq[:-1], point) + eq[-1] <= tolerance)
        for eq in hull.equations)

def hull_points_inside(points, hull,tolerance=1e-12):
    return [point_in_hull(point,hull,tolerance=tolerance) for point in points]

def hull_meshgrid_inside(XX,YY,hull,tolerance=1e-12):
    points = np.column_stack([XX.flatten(),YY.flatten()]).tolist()
    mask = np.array(hull_points_inside(points, hull,tolerance=tolerance))
    return mask.reshape(XX.shape)

############################################################################################################################

## Legacy stuff - no longer in use

class Circle():
    tag=0 #this is automatic
    corona_scale=0.2 #number between 0 and inf
    def __init__(self,
                 x_coord=0,y_coord=0,
                 x_width=1,y_width=1,
                 facecolor="red",edgecolor="red",
                 tag=tag, Isat=0):
        self.x_coord = x_coord
        self.y_coord = y_coord
        self.x_width = x_width
        self.y_width = y_width
        self.angle=0
        self.facecolor = facecolor
        self.edgecolor = edgecolor
        self.tag=Circle.tag
        self.Isat=Isat
        Circle.tag+=1

    def __str__(self):
        temp_str = "\nCircle " + str(self.tag) \
        + "\nCenters: " + str(self.x_coord) + " " + str(self.y_coord) \
        + "\nWidths: " + str(self.x_width) + " " + str(self.y_width) \
        #+ "\nColors: " + str(self.facecolor) + "," + str(self.edgecolor)
        return temp_str

    def puck(self,xgridygrid):
        #Create image mask that zeroes out everything outside the ellipse
        xgrid,ygrid = xgridygrid
        return ( ((xgrid-self.x_coord)/self.x_width*2)**2 + ((ygrid-self.y_coord)/self.y_width*2)**2 ) <= 1

    def get_area(self):
        #Get area of ellipse
        return np.pi*self.x_width*self.y_width/4

    def get_patch(self):
        #Get matplotlib patch object representing the ellipse
        return matplotlib.patches.Ellipse(xy=(self.x_coord,self.y_coord),
                           width=self.x_width,height= self.y_width,
                           angle=self.angle,
                           facecolor = self.facecolor,
                           edgecolor = self.edgecolor,
                           linewidth = 1, fill=False)

    def puck_corona(self,xgridygrid):
        xgrid,ygrid = xgridygrid
        mask = (( ((xgrid-self.x_coord)/self.x_width*2)**2 + ((ygrid-self.y_coord)/self.y_width*2)**2 ) > 1) \
        & (( ((xgrid-self.x_coord)/(self.x_width*(1+self.corona_scale))*2)**2 + ((ygrid-self.y_coord)/(self.y_width*(1+self.corona_scale))*2)**2 )<= 1)
        return mask

    def get_area_corona(self):
        return np.pi*(self.x_width*self.y_width*(1+self.corona_scale)**2)/4 - self.get_area()

    def get_patch_corona(self):
        return matplotlib.patches.Ellipse(xy=(self.x_coord,self.y_coord),
                           width=self.x_width*(1+self.corona_scale),height= self.y_width*(1+self.corona_scale),
                           angle=self.angle,
                           facecolor = 'white',
                           edgecolor = 'white',
                           linewidth = 0.5, fill=False)

==> anc/Figures/EG_helper_funcs_v2.py <==
#Author: Edvinas Gvozdiovas, NIST/Vilnius University 2026-02-03
import numpy as np
import h5py
import os
import matplotlib
import collections.abc as collections
# from scipy.special import spence
# import mpmath as mp
import scipy
from scipy.spatial import ConvexHull
# from lyse import Run
from functools import lru_cache as cache
from collections.abc import Iterable
# np_polylog = np.frompyfunc(mp.polylog,2,1)
# from numba import jit, njit
# import numba
from scipy import signal
import itertools
import matplotlib.pyplot as plt
plt.style.use('tableau-colorblind10')


## Extremely inefficient correlation calculator
from numba import njit, prange
@njit(parallel=True)
def correlate_noFFT(data1,data2=None,subtract_mean=True,avg=True,variance=False):
    if data2 is None: data2=data1
    data1c = data1.copy()
    data2c = data2.copy()
    if subtract_mean:
        data1c -= np.nanmean(data1c)
        data2c -= np.nanmean(data2c)
    n = data1c.shape[0]
    result = np.zeros(2*n+1,dtype=float)
    for lag in prange(-n,n+1):
        sum_val = 0.0
        num = 0
        for i in range(n):
            i2 = i+lag
            if (i2<0 or i2>=n): continue;
            num += 1
            sum_val += (data1c[i]*data2c[i2])
        if avg: sum_val /= num
        result[lag+n] = sum_val
    if variance:
        result2 = np.zeros(2*n+1,dtype=float)
        for lag in prange(-n,n+1):
            sum_val = 0.0
            num = 0
            for i in range(n):
                i2 = i+lag
                if (i2<0 or i2>=n): continue;
                num += 1
                sum_val += (data1c[i]*data2c[i2]-result[lag+n])**2
            if avg: sum_val /= (num*(num-1))
            result2[lag+n] = sum_val
        return [result,result2]
    return [result]

def get_Tukey_2D(obj,alpha=0.5):
    if alpha==0: return np.ones(obj.shape,dtype=float)
    tukey_x = signal.windows.tukey(obj.shape[1],alpha=alpha)
    tukey_y = signal.windows.tukey(obj.shape[0],alpha=alpha)
    return np.outer(tukey_y,tukey_x)

# def gen_uniform_random_B_2D(shape,disorder_scale,k_mask=None,seed=None):
#     if seed is not None: np.random.seed(seed)
#     B_random = np.random.uniform(low=-disorder_scale,high=disorder_scale,size=shape).astype(float)
    
#     if not (k_mask is None):
#         B_k = np.fft.fft2(B_random)
#         B_k *= k_mask
#         B_random = np.real(np.fft.ifft2(B_k))
    
#     return B_random

def get_antiderivative_regularization(grad_y,XX_m,YY_m,
                                      k_smoothing=1e-100,
                                      I_target = 0.5,
                                      target_mask = None, #this is actually a float; check which pixels to grab
                                      n=5,
                                      debug=False, #all parameters below are relevant only to debug mode
                                      k_Rx=2*np.pi/21e-6,
                                      k_Ry=2*np.pi/6.5e-6,
                                      k_NA=None):
    
    spacing_y = abs(np.mean(YY_m[1:,0] - YY_m[:-1,0]))
    spacing_x = abs(np.mean(XX_m[0,1:] - XX_m[0,:-1]))
    ky = 2*np.pi*np.fft.fftfreq(YY_m.shape[0], spacing_y)
    kx = 2*np.pi*np.fft.fftfreq(XX_m.shape[1], spacing_x)
    KX,KY=np.meshgrid(kx,ky)
    
    grad_y_k = np.fft.fftn(grad_y)
    
    # I_k =  -1j*KY/(k_smoothing**2 + KY**2) * grad_y_k
    I_k =  -1j*np.sign(KY)*np.abs(KY)**n/( k_smoothing**(n+1) + np.abs(KY)**(n+1) ) * grad_y_k
    
    I = np.fft.ifftn(I_k)
    if debug and np.sum(np.abs(I))>0:
        print("I imag/real ratio:", np.sum(np.abs(np.imag(I)))/np.sum(np.abs(np.real(I))))
    I = np.real(I)
    if target_mask is None: target_mask = np.ones(XX_m.shape,dtype=bool)
    grab_px = target_mask>0
    float_mask = target_mask[grab_px]
    I -= np.mean(I[grab_px]*float_mask)
    I += I_target*np.mean(float_mask)
    
    # print("Mask-averaged I mean:", np.mean(I[grab_px]*float_mask))
    
    if debug:
        
        print("Mask-averaged I mean:", np.mean(I[grab_px]*float_mask))
    # 
        slice_grad_y_ky = np.abs(np.fft.fftshift(grad_y_k[:,0]))**2
        slice_I_ky = np.abs(np.fft.fftshift(I_k[:,0]))**2
        
        if np.mean(slice_grad_y_ky)!=0: slice_grad_y_ky /= np.mean(slice_grad_y_ky)
        if np.mean(slice_I_ky)!=0: slice_I_ky /= np.mean(slice_I_ky)
        
        ky_plot_data = np.fft.fftshift(ky)
        # ky_plot = np.fft.fftshift(ky)
        
        ky_plot = np.linspace(np.min(ky_plot_data),np.max(ky_plot_data),100000)
        
        k_min = np.min([k_Rx,k_Ry])
        # k_max = np.max([k_Rx,k_Ry]) * 3
        k_max = k_NA*1.25
        k_mask_keep = np.abs(ky_plot)>=k_min
        # k_mask_ignore = np.abs(kx_plot)<=k_min
        
        color_used = plt.rcParams['axes.prop_cycle'].by_key()['color'][1]
        color_true = plt.rcParams['axes.prop_cycle'].by_key()['color'][0]
        
        ky_keep = ky_plot[k_mask_keep]
        
        # k_inv_masked = 1/(ky_keep)
        k_inv_plot = 1/ky_plot
        k_inv_interest = 1/ky_keep
        y_max1 = np.max(np.abs(k_inv_interest))
        
        # ky_plot_used = ky_plot/(k_smoothing**2 + ky_plot**2)
        ky_plot_used = np.sign(ky_plot)*np.abs(ky_plot)**n / (k_smoothing**(n+1)+np.abs(ky_plot)**(n+1))
        y_max2 = np.max(np.abs(ky_plot_used)) * 1.1
        
        y_max = np.max([y_max1,y_max2])
        
        fig, axs = plt.subplots(2,1,sharex=True)
        ax = axs[0]
        ax_result = axs[1]
        ax.plot(ky_plot[ky_plot>0],k_inv_plot[ky_plot>0],label="true",color=color_true,linestyle="solid",linewidth=6)
        ax.plot(ky_plot[ky_plot<0],k_inv_plot[ky_plot<0],color=color_true,linestyle="solid",linewidth=6)
        # ax.plot(kx_keep[kx_keep>0],k_inv_masked[kx_keep>0],label="true",color=color_true,linestyle="solid",linewidth=6)
        # ax.plot(kx_keep[kx_keep<0],k_inv_masked[kx_keep<0],color=color_true,linestyle="solid",linewidth=6)
        ax.plot(ky_plot,ky_plot_used,label="regularized",color=color_used,linewidth=2.5)
        
        ax_result.plot(ky_plot_data,slice_grad_y_ky,color=plt.rcParams['axes.prop_cycle'].by_key()['color'][0],label="dI/dy")
        ax_result.plot(ky_plot_data,slice_I_ky,color=plt.rcParams['axes.prop_cycle'].by_key()['color'][1],label="I")
        ax_result.legend()
        
        ax_result.set_ylabel("PSD")
        
        axs[-1].set_xlabel("$k_y$, $m^{-1}$")
        ax.set_ylabel("$1 / k$, $m$")
        
        ax.axhline(0,color="grey",linestyle="solid",zorder=0,linewidth=3,alpha=0.25)
        ax.axvline(0,color=color_true,linestyle="solid",zorder=0,linewidth=6)
        
        for temp_k in [k_Rx,k_Ry]:
            ax.axvline(temp_k,color="black",linestyle="dashed",zorder=0,linewidth=1,alpha=0.25)
            ax.axvline(-temp_k,color="black",linestyle="dashed",zorder=0,linewidth=1,alpha=0.25)
        
        ax.axvline(-k_smoothing,color="green",linestyle="dashed",zorder=0,linewidth=1,alpha=0.25)
        ax.axvline(k_smoothing,color="green",linestyle="dashed",zorder=0,linewidth=1,alpha=0.25)
        
        
        
        if not (k_NA is None):
            for temp_ax in axs:
                temp_ax.axvline(k_NA,color="red",linestyle="dashed",zorder=0,linewidth=3,alpha=1,label="NA")
                temp_ax.axvline(-k_NA,color="red",linestyle="dashed",zorder=0,linewidth=3,alpha=1)
        
        ax.set_ylim([-y_max,y_max])
        # ax.autoscale(enable=True, axis='x', tight=True)
        ax.set_xlim([-k_max,k_max])
        # ax.legend()
    
    return I



# def gen_uniform_random_B_2D(XX_m,YY_m,k_NA,B_std=1,seed=None,tukey_alpha=0.1,verbose=False):
    
#     if not(seed is None): np.random.seed(seed)
    
#     spacing_y = abs(np.mean(YY_m[1:,0] - YY_m[:-1,0]))
#     spacing_x = abs(np.mean(XX_m[0,1:] - XX_m[0,:-1]))
#     ky = 2*np.pi*np.fft.fftfreq(YY_m.shape[0], spacing_y)
#     kx = 2*np.pi*np.fft.fftfreq(XX_m.shape[1], spacing_x)
#     KX,KY=np.meshgrid(kx,ky)
#     K_R = np.sqrt(KX**2 + KY**2)
#     k_mask = K_R<=k_NA
    
#     B = np.random.uniform(low=-1,high=1,size=XX_m.shape)
#     ## Change to Gaussian, set sigma here to 1
#     B *= get_Tukey_2D(B,alpha=tukey_alpha) #this can go away
#     B_k = np.fft.fft2(B) #do fftn
#     B_k *= k_mask
#     # B_k[(KX==0.0)&(KY==0.0)] = 0
#     B = np.fft.ifft2(B_k) #do ifftn
#     if verbose: print("B imag/real ratio:", np.sum(np.abs(np.imag(B)))/np.sum(np.abs(np.real(B))))
#     B = np.real(B)
#     ## precalc std B
#     ## rescale = 
#     if np.std(B)>0: B /= np.std(B) #change to if np.std(B)!=0
#     B *= B_std #move inside if
#     return B

## Version 2025-11-19
def gen_uniform_random_B_2D(XX_m,YY_m,k_NA=np.inf,B_std=1,seed=None,verbose=False):
    
    if not(seed is None): np.random.seed(seed)
    
    B = np.random.normal(loc=0,scale=1,size=XX_m.shape)
    # B = np.random.normal(loc=0,scale=B_std,size=XX_m.shape)
    
    if np.isfinite(k_NA):
        spacing_y = abs(np.mean(YY_m[1:,0] - YY_m[:-1,0]))
        spacing_x = abs(np.mean(XX_m[0,1:] - XX_m[0,:-1]))
        ky = 2*np.pi*np.fft.fftfreq(YY_m.shape[0], spacing_y)
        kx = 2*np.pi*np.fft.fftfreq(XX_m.shape[1], spacing_x)
        KX,KY=np.meshgrid(kx,ky)
        K_R = np.sqrt(KX**2 + KY**2)
        k_mask = K_R<=k_NA
        B_k = np.fft.fftn(B)
        B_k *= k_mask
        B = np.fft.ifftn(B_k)
        if verbose: print("B imag/real ratio:", np.sum(np.abs(np.imag(B)))/np.sum(np.abs(np.real(B))))
        B = np.real(B)
    
    B_result_std = np.std(B)
    if B_result_std!=0: B *= B_std/B_result_std
    return B

# def gen_uniform_random_B_2D(XX_m,YY_m,k_NA,disorder_scale=1,seed=None):
    
#     if seed is not None: np.random.seed(seed)
    
#     ## Use 2D RFFT to generate purely real signal
#     spacing_y = np.mean(YY_m[1:,0] - YY_m[:-1,0])
#     spacing_x = np.mean(XX_m[0,1:] - XX_m[0,:-1])
#     ky = 2*np.pi*np.fft.fftfreq(YY_m.shape[0], spacing_y)
#     kx = 2*np.pi*np.fft.rfftfreq(XX_m.shape[1], spacing_x)
    
#     KX,KY=np.meshgrid(kx,ky)
#     K_R = np.sqrt(KX**2 + KY**2)
#     k_mask = K_R<=k_NA
    
#     ## Create random phases between 0 and 2pi in k space
#     B_k = np.exp(1j*np.random.uniform(low=0,high=2*np.pi,size=KX.shape))
#     B_k *= k_mask
    
#     ## Set mean to zero
#     mask_mean = (KX==0.0)&(KY==0.0)
#     B_k[mask_mean] = 0

#     B = np.fft.irfft2(B_k)
    
#     B /= np.std(B)
#     B *= disorder_scale
    
#     return B

# def gen_uniform_random_B_2D(shape,k_mask=1,seed=None):
#     if seed is not None: np.random.seed(seed)
#     speckle_k = np.ones(shape,dtype=complex)
#     speckle_k *= np.exp(1j*np.random.uniform(low=0,high=2*np.pi,size=shape))
#     speckle_k *= k_mask
#     speckle = np.real(np.fft.ifft(speckle_k))
#     speckle -= np.mean(speckle)
#     return speckle

def finermesh_subpixels(img,subpixels_factor=1):
    img_ext = img.copy()
    if subpixels_factor>1:
        for i_dim in range(img.ndim):
            img_ext = np.repeat(img_ext,subpixels_factor,i_dim)
    return img_ext

def shift_RWA(value,shift):
    if shift<0: raise ValueError("shift cannot be negative")
    if value>0: return value - shift
    else: return value + shift

def get_COM(coords,weights):
    # weights = np.abs(weights)
    return np.nansum(weights*coords) / np.nansum(weights)

def nmoment(coords,weights,center,order):
    return np.nansum(weights*(coords-center)**order) / np.nansum(weights)

def get_data_thresh(data,min_percent=0.1,min_num=100):
    temp_max = np.nanmax(data)
    num_thresh1 = len(data.ravel())*min_percent
    num_thresh2 = min_num
    while True:
        num_peak = np.sum(data>=temp_max)
        if num_peak>=num_thresh1 or num_peak>=num_thresh2: break
        temp_max = np.nanmax(data[data<temp_max])
        if temp_max <= np.nanmin(data): break
    return temp_max

def dict_get(d,key,default=None):
    if key in d: return d[key]
    else: return default

def flatten(xs):
    for x in xs:
        if isinstance(x, Iterable) and not isinstance(x, (str, bytes)):
            yield from flatten(x)
        else:
            yield x

def odd_even(x):
    if int(x)%2==0: return 'even'
    else: return 'odd'

def find_nearest_index(a, a0): return np.abs(np.array(a)-a0).argmin()

def patch_meshgrid(data, method="nearest"):
    if np.all(np.isfinite(data)): return data
    print("patch_meshgrid: fixing", np.sum(~np.isfinite(data)), "bad pixels")
    
    x = np.arange(0, data.shape[1])
    y = np.arange(0, data.shape[0])
    XX,YY = np.meshgrid(x, y)
    
    data_masked = np.ma.masked_invalid(data)
    
    x_valid = XX[~data_masked.mask]
    y_valid = YY[~data_masked.mask]
    data_valid = data_masked[~data_masked.mask]
    
    x_invalid = XX[data_masked.mask]
    y_invalid = YY[data_masked.mask]
    
    data[data_masked.mask] = scipy.interpolate.griddata((x_valid, y_valid),
                                                         data_valid,
                                                         (x_invalid, y_invalid),
                                                         method=method)
    return data

# def patch_meshgrid(data):
#     if np.all(np.isfinite(data)): return data
#     print("patch_meshgrid: fixing", np.sum(~np.isfinite(data)), "bad pixels")
#     mask = np.where(np.isfinite(data))
#     interp = NearestNDInterpolator(np.transpose(mask), data[mask])
#     data_filled = interp(*np.indices(data.shape))
#     return data_filled

def OD_log(atoms,probe,bg=None,subtract_probe=True,Isat=None,alpha=1,no_negative=True):
    
    ##subtract_probe is for probe reconstruction logic
    if bg is None: bg=0
    atoms -= bg
    if subtract_probe:
        probe -= bg
    
    if no_negative:
        probe = probe.copy()
        atoms = atoms.copy()
        probe[probe<=0] = np.nan
        atoms[atoms<=0] = np.nan
    
    od = -alpha*np.log(atoms/probe)
    if not (Isat is None or Isat <=0): od += (probe-atoms)/Isat
    
    #set infinities to NaN, deal with them later
    od[~np.isfinite(od)] = np.nan
    
    return od

def OD_linear(atoms,probe,bg=None,subtract_probe=True):
    
    if bg is None: bg=0
    atoms -= bg
    if subtract_probe: probe -= bg
    
    probe[probe<0] = 0
    atoms[atoms<0] = 0
    
    od = 1 - atoms/probe
    od[~np.isfinite(od)] = np.nan
    
    return od

def get_string_suffix(text):
    text_split = text.split("_")
    return text_split[-1]

## Assumptions:
# 1. Each probe may have infinite atoms images associated with it, but each atoms image has only one parent probe image.
# 2. Each background may have infinite atoms images associated with it, but each atoms image has only one parent background image.
def search_cameras_v2(path,
                      probe_names = ["probe"],
                      background_names = ["background","dark","bg"],
                      atoms_names = ["atoms","atoms1","atoms2"],
                      separate_suffix=True,
                      ignore_folders=[],
                      ignore_keywords=["mean","recon"],
                      orientations=None,
                      verbose=False,
                      ignore_duplicates=False,
                      root="images", #where images are in .h5 file
                      ):
    
    cameras_structure = dict()
    
    with h5py.File(path,'r') as shot:
        
        if orientations is None: orientations = list(shot["/" + root + "/"].keys())
        else:
            if not isinstance(orientations, collections.Sequence) or isinstance(orientations, str): orientations=[orientations]
        
        for orientation in orientations:
            cameras_structure[orientation] = dict()
            orientation_folders = list(shot[root + "/" + orientation].keys())
            
            ## Separate each probe image into separate category based on prefix and suffix
            unexplored_images = []
            for shot_folder in orientation_folders:
                if shot_folder in ignore_folders: continue
                folder_images = list(shot[root + "/" + orientation + "/" + shot_folder].keys())
                for image in folder_images:
                    if image in probe_names:
                        suffix = ""
                        if separate_suffix and "_" in shot_folder: suffix = get_string_suffix(shot_folder)
                        if shot_folder in cameras_structure[orientation]: raise ValueError("unexpected structure")
                        cameras_structure[orientation][shot_folder] = dict(suffix=suffix)
                        cameras_structure[orientation][shot_folder][image] = shot_folder
                    else:
                        for temp_keyword in ignore_keywords:
                            if temp_keyword in image:
                                break
                        else:
                            unexplored_images.append([shot_folder,image])
            
            ## Round 1: prefer identical shot folder
            ## Round 2: prefer suffix
            ## Round 3: prefer order
            bias_mode = "folder"
            possible_parents = cameras_structure[orientation].keys()
            while (len(unexplored_images)>0 and bias_mode!="end"):
                
                for temp_folder,temp_image in unexplored_images.copy():
                    temp_suffix = ""
                    if separate_suffix and "_" in temp_folder: temp_suffix = get_string_suffix(temp_folder)
                    if temp_image in atoms_names or temp_image in background_names:
                        for parent in possible_parents:
                            check1=bias_mode=="folder" and temp_folder==parent
                            check2=bias_mode=="suffix" and temp_suffix!="" and temp_suffix==cameras_structure[orientation][parent]["suffix"]
                            check3=bias_mode=="order"
                            if check1 or check2 or check3:
                                cameras_structure[orientation][parent][temp_image] = temp_folder
                                unexplored_images.remove([temp_folder,temp_image])
                                break
                
                if bias_mode=="folder": bias_mode = "suffix"
                elif bias_mode=="suffix": bias_mode = "order"
                else: bias_mode = "end"
            
            if len(unexplored_images)>0 and verbose:
                print(orientation, "images left unassigned:", unexplored_images)
    
    ## Clean out suffixes before returning
    ## Clean out sets without probe or atoms images
    cameras_structure_clean = dict()
    for orientation in cameras_structure.keys():
        
        orientation_clean = dict()
        
        identifiers = cameras_structure[orientation].keys()
        if len(identifiers)>0:
            for identifier in identifiers:
                probe_exists = False
                atoms_exists = False
                dict_identifier = cameras_structure[orientation][identifier]
                for temp_key in dict_identifier.keys():
                    if temp_key in probe_names: probe_exists = True
                    elif temp_key in atoms_names: atoms_exists = True 
                    
                if len(dict_identifier.keys())>=2 and atoms_exists and probe_exists:
                    dict_identifier.pop("suffix")
                    orientation_clean[identifier] = dict_identifier
        
        if len(orientation_clean.keys())>0:
            cameras_structure_clean[orientation] = orientation_clean
    
    return cameras_structure_clean

def search_cameras(path,
                   names=["atoms","probe","background","dark","bg"],
                   folder_prefix = "",
                   ignore_folders=[],
                   orientations=None,
                   verbose=True,
                   ignore_duplicates=False,
                   root="images", #where images are in .h5 file
                   ):
    
    ## Inside specified root folder, find path of datasets given in names
    
    #path must be a single .h5 file
    #if orientations is None, look at all orientations
    #names can include: atoms, probe, background, atoms1, atoms2, etc.
    
    orientations_names_locations = dict()
    with h5py.File(path,'r') as shot:
        
        if orientations is None: orientations = list(shot["/" + root + "/"].keys())
        else:
            if not isinstance(orientations, collections.Sequence) or isinstance(orientations, str): orientations=[orientations]
        
        for orientation in orientations:
            orientations_names_locations[orientation] = dict()
            orientation_folders = list(shot[root + "/" + orientation].keys())
            images_found = False
            for orientation_folder in orientation_folders:
                if folder_prefix!="" and (not folder_prefix in orientation_folder):
                    continue
                
                if orientation_folder in ignore_folders:
                    continue
                
                folder_images = list(shot[root + "/" + orientation + "/" + orientation_folder].keys())
                for image in folder_images:
                    # if image in orientations_names_locations[orientation]:
                    #     if ignore_duplicates: continue
                    #     # else: raise ValueError("duplicate image " + orientation + " " + image)
                    # elif image in names:
                    #     images_found = True
                    #     if verbose: print(orientation, image, "found in", orientation_folder)
                    #     orientations_names_locations[orientation][image] = orientation_folder
                    if image in names:
                        images_found = True
                        if verbose: print(orientation, image, "found in", orientation_folder)
                        orientations_names_locations[orientation][image] = orientation_folder
            
            if not images_found:
                if verbose: print("WARNING:", orientation, "contains no images")
                del orientations_names_locations[orientation]
    
    return orientations_names_locations

def find_main_global(dataframe,ignore_variables=[]):
    dynamic_globals_data = dict()
    for temp_key in dataframe.keys():
        
        if np.sum(np.array(temp_key)!="") > 1: continue
        if "run time" in temp_key or "sequence" in temp_key: continue #avoiding weird pandas errors
        try: unique_vals = dataframe[temp_key].unique()
        except: continue
        if unique_vals.shape[0] > 1 and (not temp_key[0] in ignore_variables):
            dynamic_globals_data[temp_key[0]] = dict()
            dynamic_globals_data[temp_key[0]]["num_unique_values"] = unique_vals.shape[0]

    if len(list(dynamic_globals_data.keys())) < 1: main_global = ""
    else:

        ## Determine which global will be the x variable in plots
        main_global = ""
        main_global_counts = 0
        for temp_global in dynamic_globals_data.keys():
            if dynamic_globals_data[temp_global]["num_unique_values"] > main_global_counts:
                main_global = temp_global
                main_global_counts = dynamic_globals_data[temp_global]["num_unique_values"]
    
    return main_global

# @cache(maxsize=100)
def get_global_units(temp_path, x_var):
    
    try:
        correct_folder = None
        with h5py.File(temp_path,'r') as shot:
            temp_folder = shot["globals"].keys()
            for temp_folder in shot["globals"].keys():
                if x_var in list(shot["globals"][temp_folder].attrs):
                    correct_folder = temp_folder
                    break
        
            if not(correct_folder is None):
                x_units = shot["globals"][correct_folder]["units"].attrs[x_var]
                if x_units == "Bool": x_units = ""
            else: x_units = ""

    except:
        x_units = ""
    
    return x_units

def mask_bounding_box_indices(mask):
    N = mask.ndim
    out = []
    for ax in itertools.combinations(reversed(range(N)), N - 1):
        nonzero = np.any(mask, axis=ax)
        out.extend(np.where(nonzero)[0][[0,-1]])
    return tuple(out)

## Fast version
@cache(maxsize=100)
def h5_find_attribute_path(path, attribute, folder="results"):
    
    # For given path (.h5 file), find path to attribute.
    # folder is optional.
    
    result_path = None
    
    with h5py.File(path,'r') as shot:
        
        if (folder is None or folder=="") and attribute in shot.attrs: return attribute
        
        if folder is None or folder=="":
            pairs_objs_paths = [[list(shot.keys()), ""]]
        else:
            pairs_objs_paths = [[list(shot[folder].keys()), folder]]
        
        while len(pairs_objs_paths) > 0:
            objs, curr_path = pairs_objs_paths.pop(0)
            
            for obj in objs:
                full_path = curr_path + "/" + obj
                for temp_attr in shot[full_path].attrs:
                    if (full_path+"/"+temp_attr).endswith(attribute): return full_path
                if isinstance(shot[full_path], h5py.Group):
                    pairs_objs_paths.append([shot[full_path].keys(), full_path])
    
    return result_path

## Thorough version
@cache(maxsize=100)
def h5_find_attribute_path_v2(path, attribute, folder="results", debug = False):
    
    # For given path (.h5 file), find path to attribute.
    # folder is optional.
    
    result_path = None
    
    with h5py.File(path,'r') as shot:
        
        if (folder is None or folder=="") and attribute in shot.attrs: return attribute
        
        if folder is None or folder=="":
            pairs_objs_paths = [[list(shot.keys()), ""]]
        else:
            pairs_objs_paths = [[list(shot[folder].keys()), folder]]
        
        paths = []
        while len(pairs_objs_paths) > 0:
            objs, curr_path = pairs_objs_paths.pop(0)
            
            for obj in objs:
                full_path = curr_path + "/" + obj
                for temp_attr in shot[full_path].attrs:
                    full_path_attr = full_path+"/"+temp_attr
                    if full_path_attr==attribute: return full_path
                    if full_path_attr.endswith(attribute): paths.append(full_path)
                if isinstance(shot[full_path], h5py.Group):
                    pairs_objs_paths.append([shot[full_path].keys(), full_path])
        if (debug): print(paths)
        if len(paths)==1: result_path = paths[0]
    
    return result_path

def grab_lyse_results(dataframe,filepaths,*results):
    
    num_results = len(results)
    
    ## Find and grab results from dataframe; if unavailable, load them from .h5 files directly
    results_data = [None]*num_results #store data for each result
    results_paths = [None]*num_results #store paths for each result
    #track missing data points (some may be missing from dataframe)
    mask_missing = np.zeros(shape=len(filepaths),dtype=bool)
    
    ## Find full paths of y variables & get data
    for i_var,y_var in enumerate(results):
        
        
        var_end = y_var.split("/")[-1]
        var_path = y_var.rsplit('/', 1)[0]
        
        y_dataframe = dataframe.filter(like=var_path)
        y_dataframe_keys = list(y_dataframe.keys())
        
        temp_data = np.empty(shape=len(filepaths), dtype=float)
        temp_data[:] = np.nan
        
        used_path = None
        if len(y_dataframe_keys) > 0:
            
            if len(y_dataframe_keys) == 1:
                used_path = y_dataframe.keys()[0]
            else:
                
                ## Try to rule out which path to variable is the right one
                
                # Round 1
                y_dataframe_keys_filtered = []
                for temp_key in y_dataframe_keys:
    
                    if temp_key[1] == var_end:
                        y_dataframe_keys_filtered.append(temp_key)
                
                if len(y_dataframe_keys_filtered) > 1:
                    print("WARNING:", y_var + " exists in multiple places")
                
                elif len(y_dataframe_keys_filtered) == 0:
                    continue
                
                y_dataframe_keys = y_dataframe_keys_filtered
            
            used_path = y_dataframe_keys[0] #pandas format
            temp_data = np.array(y_dataframe[used_path])
            mask_missing[~np.isfinite(temp_data)] = True
            used_path = list(filter(None, used_path))[:-1] #remove empty strings; remove last one since that's the variable itself
            used_path = "/results/" + "/".join(used_path) #h5py format
            results_paths[i_var] = used_path #if h5 file has to be scanned - use h5py format
        
        ## If path not found - try looking inside .h5
        if used_path is None:
            try: used_path = h5_find_attribute_path(filepaths[0],y_var,folder="results") #h5py format
            except: used_path = None
            if not (used_path is None): mask_missing[:] = True
        
        if not used_path is None: results_paths[i_var] = used_path 
        results_data[i_var] = temp_data
        
    
    ## Extract y variable data missing from dataframe
    i_missing = np.argwhere(mask_missing).flatten()
    if len(i_missing) > 0:
        for i_file in i_missing:
            temp_path = filepaths[i_file]
            try:
                with h5py.File(temp_path,'r') as shot:
                    for i_var,y_var in enumerate(results):
                        if not np.isfinite(results_data[i_var][i_file]):
                            y_var_end = y_var.split("/")[-1]
                            y_var_path = results_paths[i_var]
                            try: temp_data = shot[y_var_path].attrs[y_var_end]
                            except: temp_data = None
                            if not (temp_data is None): results_data[i_var][i_file] = temp_data
            except:
                pass
    
    return results_data

def get_h5_filepaths(target="", scan_subdirectories=True):

    #Return a list of h5 full filepaths for given target.
    #The target can be empty, a folder or a .h5 file.
    #Scan can include sub-directories."

    if target is None: target = os.getcwd() #if target is empty, set target to local directory
    elif len(target) < 1: target = os.getcwd() #if target is empty, set target to local directory
    elif target[-3:] == ".h5": return [target] #if target is some .h5 file, use it
    elif "\\" not in target: target = os.getcwd() + "\\" + target #if target is not formatted as a directory, assume it to be inside the local directory

    folders_stack = [target]
    h5_file_paths = []
    while len(folders_stack)>0:
        temp_folder = folders_stack.pop(0)
        for obj in os.scandir(temp_folder):
            full_path = obj.path
            if obj.is_dir() and scan_subdirectories: folders_stack.append(full_path)
            elif full_path.endswith('.h5'): h5_file_paths.append(full_path)

    return h5_file_paths

def is_sequence(obj): return isinstance(obj, collections.Sequence)

def contains_duplicates(X): return len(np.unique(X)) != len(X)

## 1D functions

def ThomasFermi1D(x,amp,center,radius,offset=0):
    if amp==0: return np.zeros(shape=x.shape) + offset
    y = 1 - ((x-center)/radius)**2
    np.maximum(y,0,y)
    return amp*y**(3/2) + offset

def Gaussian_1D(x,amp,center,sigma,offset=0):
    if amp==0: return np.zeros(shape=x.shape) + offset
    return ( offset + amp*np.exp(-1/2*( (x-center)/sigma )**2 ) )

# def Thermal_Bose_1D(x,amp,center,sigma,zbar=1,offset=0):
#     #zbar<=1
#     if amp==0: return np.zeros(shape=x.shape) + offset
#     z = zbar*np.exp( -1/2*((x-center)/sigma)**2)
#     np.minimum(z,1,z)
#     return offset + amp*spence(1-z).astype(float) / abs(float(mp.polylog(3,zbar))) 

# def Thermal_Bose_Semi_Ideal_1D(x,amp,center,sigma,mukT=0,offset=0):
#     #mukT>=0 is mu/kT
#     if amp==0: return np.zeros(shape=x.shape) + offset
#     z = np.exp( -1*np.abs(1/2*((x-center)/sigma)**2 - mukT))
#     zbar = np.exp(mukT)
#     return offset + amp*spence(1-z).astype(float) / abs(float(mp.polylog(3,zbar))) 

def ThomasFermiGaussian_1D(x,amp_TF,center,radius_TF,
                           amp_thermal_percentage,sigma_thermal,
                           offset=0):
    #Gaussian amplitude given in units of Thomas Fermi amplitude
    amp_thermal = amp_TF * amp_thermal_percentage
    return ThomasFermi1D(x,amp_TF,center,radius_TF) + Gaussian_1D(x,amp_thermal,center,sigma_thermal) + offset

# def ThomasFermiThermalBose_1D(x,amp_TF,center,radius_TF,
#                            amp_thermal_percentage,sigma_thermal,zbar=1,
#                            offset=0):
#     #Thermal amplitude given in units of Thomas Fermi amplitude
#     amp_thermal = amp_TF * amp_thermal_percentage
#     return ThomasFermi1D(x,amp_TF,center,radius_TF) + Thermal_Bose_1D(x,amp_thermal,center,sigma_thermal,zbar) + offset

## 2D functions - with rotation

def get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=0):
    
    if theta==0: return XX-center_x, YY-center_y
    
    costh, sinth = np.cos(theta), np.sin(theta)
    XX_sh, YY_sh = XX-center_x, YY-center_y
    return XX_sh*costh - YY_sh*sinth, XX_sh*sinth + YY_sh*costh

def get_indices_cross_sections(XX_rot,YY_rot):
    ##Get indices giving x and y cross section in rotated meshgrid
    ##Rotation center must be 0 for both axes
    
    for axis in ["x", "y"]:

        if axis=="x": main_COORDS, aux_COORDS = XX_rot, YY_rot
        elif axis=="y": main_COORDS, aux_COORDS = YY_rot, XX_rot
    
        spacing = (np.max(main_COORDS) - np.min(main_COORDS)) / np.max(main_COORDS.shape) / 4
        x_scan = np.arange(np.min(main_COORDS),np.max(main_COORDS)+1e-100,spacing)
        
        i_cross = []
        for x_temp in x_scan:
            diff = np.sqrt( (main_COORDS-x_temp)**2 + (aux_COORDS)**2 )
            i_coords = np.unravel_index(np.argmin(diff, axis=None), diff.shape)
            
            if 0==i_coords[0] or i_coords[0]==(main_COORDS.shape[0]-1): continue
            elif 0==i_coords[1] or i_coords[1]==(main_COORDS.shape[1]-1): continue
            
            if not i_coords in i_cross: i_cross.append(i_coords)
        
        if axis=="x": i_cross_x = i_cross.copy()
        elif axis=="y": i_cross_y = i_cross.copy()
    
    return i_cross_x, i_cross_y

def ThomasFermi2Drot(XX,YY,
                     amp,
                     center_x,center_y,
                     radius_x,radius_y,
                     theta=0,offset=0):

    if amp==0: return np.zeros(shape=XX.shape) + offset
    
    XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
    
    y = 1 - (XX2/radius_x)**2 - (YY2/radius_y)**2
    np.maximum(y,0,y)
    
    return amp*y**(3/2) + offset

def ThomasFermi2Drot_shearing(XX,YY,
                     amp,
                     center_x,center_y,
                     radius_x,radius_y,
                     a_xy=0,
                     theta=0,offset=0):

    if amp==0: return np.zeros(shape=XX.shape) + offset
    
    XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
    
    y = ((XX2)/radius_x)**2 + ((YY2)/radius_y)**2
    if a_xy!=0: y += a_xy*(XX2*YY2)/(radius_x*radius_y)
    y = 1 - y
    np.maximum(y,0,y)
    
    return amp*y**(3/2) + offset

# ## Test


# x = np.linspace(0,1000,1000)
# y = np.linspace(0,1000,1000)

# center_x = 500
# center_y = 500
# radius_x = 100
# radius_y = 200
# theta=np.radians(-45)

# XX,YY=np.meshgrid(x,y)
# ZZ = ThomasFermi2Drot(XX,YY,1,center_x,center_y,radius_x,radius_y,theta)
# import matplotlib.pyplot as plt
# fig, ax = plt.subplots()
# im = ax.pcolormesh(x,y,ZZ,vmin=0,cmap = "Greys",rasterized=True,snap=True, shading="auto")
# ax.set_aspect("equal")



def ThomasFermi2Drot_modulation(XX,YY,
                     amp,
                     center_x,center_y,
                     radius_x,radius_y,
                     theta,offset,
                     lattice_alpha,lattice_spacing,lattice_phase=0,lattice_angle=0):

    if amp==0: return np.zeros(shape=XX.shape) + offset
    
    XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
    
    y = 1 - ((XX2)/radius_x)**2 - ((YY2)/radius_y)**2
    np.maximum(y,0,y)

    y *= ( 1 + lattice_alpha*np.sin( 2*np.pi/lattice_spacing * ( XX*np.cos(lattice_angle)+YY*np.sin(lattice_angle)  ) + lattice_phase ) )
    
    return amp*y**(3/2) + offset
    

def Gaussian_2D_rot(XX,YY,
                    amp,
                    center_x,center_y,
                    sigma_x,sigma_y,
                    theta=0,offset=0):
    #this is probably wrong, column density not taken into account

    if amp==0: return np.zeros(shape=XX.shape) + offset
    
    XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
    
    return offset + amp*np.exp(-1/2*(XX2/sigma_x)**2 - 1/2*(YY2/sigma_y)**2)

# def Thermal_Bose_2D_rot(XX,YY,
#                         amp,
#                         center_x,center_y,
#                         sigma_x, sigma_y, zbar=1,
#                         theta=0,offset=0):
#     ## Thermal column density that includes Bose enhancement and fugacity.
#     ## See PhD Thesis, Atom Number Fluctuations in Bose-Einstein Condensates, Mick Althoff Kristensen 2018, Eq. 2.43
#     #zbar<=1

#     if amp==0: return np.zeros(shape=XX.shape) + offset
    
#     if abs(theta) > 0:
#         XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
#         center_x,center_y=0,0
#     else: XX2,YY2 = XX,YY
    
#     z=zbar*np.exp( -1/2*((XX2-center_x)/sigma_x)**2 - 1/2*((YY2-center_y)/sigma_y)**2 )
#     np.minimum(z,1,z)
#     return amp*spence(1-z).astype(float) / abs(float(mp.polylog(3,zbar)))

# def Thermal_Bose_Semi_Ideal_2D_rot(XX,YY,
#                                amp,
#                                center_x,center_y,
#                                sigma_x, sigma_y, mukT=0,
#                                theta=0,offset=0):
#     #mukT>=0 is mu/kT

#     if amp==0: return np.zeros(shape=XX.shape) + offset
    
#     if abs(theta) > 0:
#         XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
#         center_x,center_y=0,0
#     else: XX2,YY2 = XX,YY
    
#     z = np.exp( -1*np.abs(1/2*((XX2-center_x)/sigma_x)**2 + 1/2*((YY2-center_y)/sigma_y)**2 - mukT))
#     zbar = np.exp(mukT)
#     return offset + amp*spence(1-z).astype(float) / abs(float(mp.polylog(3,zbar)))

def ThomasFermiGaussian_2D_rot(XX,YY,
                               amp,
                               center_x,center_y,radius_x,radius_y,
                               amp_Gaussian,
                               sigma_x,sigma_y,
                               theta=0,offset=0):
    
    if abs(theta) > 0:
        XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
        center_x,center_y=0,0
    else: XX2,YY2 = XX,YY
    
    y_TF = ThomasFermi2Drot(XX2,YY2,amp,center_x,center_y,radius_x,radius_y,0,0)
    y_thermal = Gaussian_2D_rot(XX2,YY2,amp_Gaussian,center_x,center_y,sigma_x,sigma_y,0,0)
    
    return y_thermal + y_TF + offset

# def ThomasFermiThermalBose_2D_rot(XX,YY,amp_TF,
#                               center_x,center_y, radius_TF_x, radius_TF_y,
#                               amp_thermal_percentage,
#                               sigma_x_thermal, sigma_y_thermal,zbar=1,
#                               theta=0,offset=0):

#     amp_thermal = amp_TF * amp_thermal_percentage

#     if abs(theta) > 0:
#         XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
#         center_x,center_y=0,0
#     else: XX2,YY2 = XX,YY
    
#     y_TF = ThomasFermi2Drot(XX2,YY2,amp_TF,center_x,center_y,radius_TF_x,radius_TF_y,0,0)
#     y_thermal = Thermal_Bose_2D_rot(XX2,YY2,amp_thermal,center_x,center_y,sigma_x_thermal,sigma_y_thermal,zbar,0,0)
    
#     return y_thermal + y_TF + offset



############################################################################################################################

## ROIs

class ROI():
    
    tag=0 #internal attribute. do not mess with it
    
    ## Global roi attributes - they will be used if a roi object does not have its own local attributes
    corona_scale_width=0
    corona_scale_height=corona_scale_width
    corona_shape = "circ"
    corona_allow = False
    color="black"
    width=200
    height=width
    shape="circ"
    label_vector = [1,1]
    corona_roi=None
    Isat=0
    alpha=1
    beta=1
    angle=0
    N_multiplier=1
    corona_angles=None
    
    def __init__(self,
                 x0=0,y0=0,
                 width=None,height=None,
                 label=None, label_vector = None,
                 shape=None,
                 corona_shape = None,
                 corona_allow=None,
                 corona_roi=None,
                 corona_scale_width=None,
                 corona_scale_height=None,
                 alpha=None,
                 Isat=None,
                 N_multiplier=1,
                 color=None,
                 angle=None,
                 corona_angles = None,
                 ):
        
        self.x0 = float(x0)
        self.y0 = float(y0)
        
        if not corona_roi is None: self.corona_roi = corona_roi
        
        if not angle is None: self.angle = float(angle)
        if not corona_angles is None:
            if not isinstance(corona_angles, collections.Sequence):
                raise ValueError("corona_angles must be a sequence with 2 angles, e.g. [0, 90]")
            elif len(corona_angles) != 2:
                raise ValueError("corona_angles must be a sequence with 2 angles, e.g. [0, 90]")
            self.corona_angles = np.array(corona_angles)
        
        if not width is None:
            if width<=0: raise ValueError("invalid width")
            self.width = float(width)
        if not height is None:
            if height<=0: raise ValueError("invalid height")
            self.height = float(height)
        if not color is None: self.color = str(color)
        if not alpha is None: self.alpha=float(alpha)
        if not Isat is None: self.Isat=float(Isat)
        if not N_multiplier is None: self.N_multiplier=float(N_multiplier)
        if not shape is None: self.shape=str(shape)
        if not corona_shape is None: self.corona_shape=str(corona_shape)
        if not corona_allow is None: self.corona_allow=corona_allow
        
        if not corona_scale_width is None:
            # if corona_scale_width<0: raise ValueError("invalid corona width")
            self.corona_scale_width = float(corona_scale_width)
        if not corona_scale_height is None:
            # if corona_scale_height<0: raise ValueError("invalid corona height")
            self.corona_scale_height = float(corona_scale_height)
        
        if label is None: self.label = str(self.tag)
        else: self.label=str(label)
        
        if not label_vector is None: self.label_vector = label_vector
        
        self.tag=ROI.tag
        ROI.tag+=1
        
        self.mask = None
        self.mask_corona = None
        self.mask_area = None
        self.mask_corona_area = None
    
    def copy(self):
        
        new_roi = ROI(
                   self.x0,self.y0,self.width,self.height,
                   self.label,self.label_vector,
                   self.shape,self.corona_roi,self.corona_scale_width,
                   self.corona_scale_height,self.alpha,self.Isat,self.color,
                   self.angle,self.corona_angles)
        
        new_roi.mask = self.mask
        new_roi.mask_corona = self.mask_corona
        new_roi.mask_area = self.mask_area
        new_roi.mask_corona_area = self.mask_corona_area
        
        return new_roi
    
    ## Determine if two roi objects are identical (optimization)
    def roi_identical(self,roi2):
        if self.x0!=roi2.x0: return False
        if self.y0!=roi2.y0: return False
        if self.width!=roi2.width: return False
        if self.height!=roi2.height: return False
        if self.corona_scale_width!=roi2.corona_scale_width: return False
        if self.corona_scale_height!=roi2.corona_scale_height: return False
        if self.angle!=roi2.angle: return False
        if self.shape!=roi2.shape: return False
        if self.Isat!=roi2.Isat: return False
        if self.alpha!=roi2.alpha: return False
        if self.N_multiplier!=roi2.N_multiplier: return False
        if self.beta!=roi2.beta: return False
        return True
    
    ## Allow user to change some ROI parameters, and clear cache.
    def update_shape(self,shape=None,
                     x0=None,y0=None,width=None,height=None,
                     corona_scale_width=None,corona_scale_height=None,corona_angles=None,
                     angle=None,
                     reset=False):
        
        shape_changed = False
        if not x0 is None:
            if x0!=self.x0: shape_changed=True
            self.x0=x0
        if not y0 is None:
            if y0!=self.y0: shape_changed=True
            self.y0=y0
        if not width is None:
            if width<=0: raise ValueError("invalid width")
            if width!=self.width: shape_changed=True
            self.width=width
        if not height is None:
            if height<=0: raise ValueError("invalid height")
            if height!=self.height: shape_changed=True
            self.height=height
        if reset: shape_changed = True
        
        if shape_changed:
            self.mask = None
            self.mask_corona = None
            self.mask_area = None
            self.mask_corona_area = None
    
    ## Allow user provided masks; cache them
    def custom_masks(self,mask=None,mask_corona=None):
        self.update_shape(reset=True)
        if not mask is None: self.mask=mask
        if not mask_corona is None: self.mask_corona=mask_corona
    
    ## Optimization: fast check if two ROI objects are overlapping
    def is_overlapping(self,roi2,include_coronas=True):
        
        overlap = True
        
        width1 = self.width*(1+include_coronas*self.corona_scale_width)
        width2 = roi2.width*(1+include_coronas*roi2.corona_scale_width)
        height1 = self.height*(1+include_coronas*self.corona_scale_height)
        height2 = roi2.height*(1+include_coronas*roi2.corona_scale_height)
        
        ## Parallel shapes
        if self.angle==roi2.angle:
        
            xmin1 = self.x0-width1/2
            xmax2 = roi2.x0+width2/2
            if xmin1>xmax2: return False
            
            xmin2 = roi2.x0-width2/2
            xmax1 = self.x0+width1/2
            if xmin2>xmax1: return False
            
            ymin1 = self.y0-height1/2
            ymax2 = roi2.y0+height2/2
            if ymin1>ymax2: return False
            
            ymin2 = roi2.y0-height2/2
            ymax1 = self.y0+height1/2
            if ymin2>ymax1: return False
        
        ## Angles not the same: calculate distance between both and see if they can touch
        else:
            
            dist = np.sqrt( (self.x0-roi2.x0)**2 + (self.y0-roi2.y0)**2 ) #distance between centers
            ext1 = np.sqrt( (width1/2)**2 + (height1/2)**2 ) #farthest walk from roi1
            ext2 = np.sqrt( (width2/2)**2 + (height2/2)**2 ) #farthest walk from roi2
            if dist>(ext1+ext2): return False
        
        return overlap
    
    def get_mask(self,XX=None,YY=None):
        
        ## If mask is already cached, grab it
        if not self.mask is None: return self.mask
        
        # print("calculating mask...")
        
        ## Check if shape is completely outside coordinate system
        if self.angle==0:
            ext_x = self.width/2
            ext_y = self.height/2
        else:
            ext_max = np.sqrt( (self.width/2)**2 + (self.height/2)**2 ) #farthest walk from center
            ext_x = ext_max
            ext_y = ext_max
        
        if ( (self.x0-ext_x)>np.max(XX) or (self.x0+ext_x)<np.min(XX) ):
            self.mask = np.zeros(XX.shape,dtype=bool)
            print(self.label, "outside coordinate system")
        
        elif ( (self.y0-ext_y)>np.max(YY) or (self.y0+ext_y)<np.min(YY) ):
            self.mask = np.zeros(XX.shape,dtype=bool)
            print(self.label, "outside coordinate system")
        
        ## Calculate mask
        else:
            
            XX2,YY2 = get_meshgrids_rotated_shifted(XX,YY,self.x0,self.y0,self.angle)
            
            if self.shape == "rect":
                self.mask = (np.abs(XX2) < self.width/2) & (np.abs(YY2) < self.height/2)
            elif self.shape == "circ":
                self.mask = ( ((XX2)/self.width*2)**2 + ((YY2)/self.height*2)**2 ) < 1
            else:
                raise ValueError("unknown shape")
        
        return self.mask
            
    def get_mask_corona(self,XX=None,YY=None):
        
        if not self.mask_corona is None: return self.mask_corona
        
        ## User may want to use a roi object as the corona
        if self.corona_roi is None:
            
            if (not self.corona_allow) or (not np.any(self.get_mask(XX,YY))):
                print(self.label, "skipping corona")
                self.mask_corona = np.zeros(XX.shape,dtype=bool)
                return self.mask_corona
            
            # if self.corona_scale_width<=0 or self.corona_scale_height<=0:
            #     self.mask_corona = np.zeros(XX.shape,dtype=bool)
            #     return self.mask_corona
            
            width_corona = self.width*(1+self.corona_scale_width)
            height_corona = self.height*(1+self.corona_scale_height)
            
            XX2,YY2 = get_meshgrids_rotated_shifted(XX,YY,self.x0,self.y0,self.angle)
            
            if self.corona_shape == "rect": mask = (np.abs(XX2) < width_corona/2) & (np.abs(YY2) < height_corona/2)
            elif self.corona_shape == "circ": mask = ( ((XX2)/width_corona*2)**2 + ((YY2)/height_corona*2)**2 ) < 1
            else: raise ValueError("unknown shape")
            
            if not self.corona_angles is None:
                coerced_angles = np.radians(self.corona_angles%(360)) #coerce to within 0--360 deg.
                THETA = np.arctan2(YY2,XX2) #this angle is from -pi to pi
                THETA[THETA<0] += 2*np.pi
                mask *= (THETA>=np.min(coerced_angles)) & (THETA<=np.max(coerced_angles))
                
            self.mask_corona =  mask * (~self.get_mask(XX,YY))
        
        else: self.mask_corona = self.corona_roi.get_mask(XX,YY)
        
        return self.mask_corona

    def get_mask_area(self,XX=None,YY=None):
        if not self.mask_area is None: return self.mask_area
        self.mask_area = np.sum(self.get_mask(XX,YY))
        return self.mask_area
    
    def get_corona_area(self,XX=None,YY=None):
        if not self.mask_corona_area is None: return self.mask_corona_area
        self.mask_corona_area = np.sum(self.get_mask_corona(XX,YY))
        return self.mask_corona_area  
    
    def __str__(self):
        temp_str = "\nROI label: " + str(self.label) \
        + "\nCenter: " + str(self.x0) + " " + str(self.y0) \
        + "\nSpan: " + str(self.width) + " " + str(self.height) \
        + "\nalpha: " + str(self.alpha) \
        + "\nIsat: " + str(self.Isat) \
        + "\nshape: " + str(self.shape) \
        + "\ncorona_shape: " + str(self.corona_shape) \
        + "\nCorona scale: " + str(self.corona_scale_width) + " " + str(self.corona_scale_height) \
        + "\nColor: " + str(self.color)
        if not self.corona_roi is None: temp_str = temp_str + "\nCorona ROI: " + str(self.corona_roi.label)
        return temp_str

############################################################################################################################


## Misc stuff

def print_lmfit_param(param,vary,value,
                      temp_min, temp_max,
                      stderr=None,
                      ignore_zero=False,
                      round_digits=3):
    
    if ignore_zero and value == 0 and (not vary): return
    
    if vary:
        
        temp_error = stderr
        if temp_error!=None: err_string = " +- " + str(np.round(stderr,round_digits))
        else: err_string = ""
        
        print(param, " ", np.round(value,round_digits),
              err_string,
              " [", np.round(temp_min,round_digits), " ", np.round(temp_max,round_digits), "]", sep="")
    else:
        print(param, np.round(value,round_digits))
    

def print_lmfit_params(params,ignore_zero=False,round_digits=3):
    
    for param in params:
        print_lmfit_param(param,
                          params[param].vary,
                          params[param].value,
                          params[param].min,
                          params[param].max,
                          stderr=params[param].stderr,
                          ignore_zero=ignore_zero,
                          round_digits=round_digits)

def group_points(roi_edges_coords,dist_thresh=2):
    
    ## Group dataset into groups of neighboring points
    
    dist = scipy.spatial.distance.cdist(roi_edges_coords,roi_edges_coords,'euclidean')
    dist[dist==0] = np.inf
    
    points_grouped = []
    i_stack = list(range(len(roi_edges_coords)))
    while len(i_stack) > 0:
        
        new_group = []
        
        i_stack_group = [i_stack[0]]
        while len(i_stack_group) > 0:

            i_curr = i_stack_group.pop(0)
            if i_curr not in i_stack: continue
            
            new_group.append(roi_edges_coords[i_curr])
            
            i_stack.remove(i_curr)
            
            i_neighbors = np.argwhere( dist[i_curr] < dist_thresh).flatten()
            for i_neighbor in i_neighbors:
                if i_neighbor in i_stack: i_stack_group.append(i_neighbor)
        
        
        if len(new_group) > 2: points_grouped.append(new_group)
    
    return points_grouped

def points_hull_x_y(group):
    
    ## For plotting. Get convexhull from group of points
    
    group = np.array(group)
    
    hull = ConvexHull(group)
    
    hull_x = group[hull.vertices,0]
    hull_x = np.append(hull_x, hull_x[0])
    
    hull_y = group[hull.vertices,1]
    hull_y = np.append(hull_y, hull_y[0])
    
    return hull_x, hull_y

def get_mask_edges(mask):
    ## For a given 2D mask, convert it to a hollow mask containing only edges.
    roll_sum = mask.astype(int)
    roll_sum+=np.roll(mask, shift=(0,1), axis=(0,1))
    roll_sum+=np.roll(mask, shift=(0,-1), axis=(0,1))
    roll_sum+=np.roll(mask, shift=(1,0), axis=(0,1))
    roll_sum+=np.roll(mask, shift=(-1,0), axis=(0,1))
    return (roll_sum < 5) & (mask > 0)

def mask_to_rgba(mask,color="black"):
    color_rgb = matplotlib.colors.to_rgba(color)
    rgba_img = np.zeros((*mask.shape,4))
    rgba_img[:,:,0] = color_rgb[0]
    rgba_img[:,:,1] = color_rgb[1]
    rgba_img[:,:,2] = color_rgb[2]
    rgba_img[:,:,3] = mask
    
    return rgba_img

def get_shape_mask(XX,YY,x0,y0,shape_type,height=0,width=0,angle=0,vertices=None,ellipses=None,inside=True):
    
    mask = np.ones(shape=XX.shape,dtype=bool)
    
    if shape_type == "circ" or shape_type == "rect":
        if height==0 or width==0:
            return np.ones(shape=XX.shape,dtype=bool)
        XX2,YY2 = get_meshgrids_rotated_shifted(XX,YY,x0,y0,angle)
        if shape_type == "circ":
            mask = ( ((XX2)/width*2)**2 + ((YY2)/height*2)**2 ) <= 1
        elif shape_type == "rect":
            mask = (np.abs(XX2)<width/2) & (np.abs(YY2)<height/2)
    
    elif shape_type == "convex":
        if vertices is None: return np.ones(shape=XX.shape,dtype=bool)
        hull = scipy.spatial.ConvexHull(vertices)
        mask = hull_meshgrid_inside(XX,YY,hull)
    
    elif shape_type=="ellipses":
        for temp_angle,temp_width,temp_height in ellipses:
            XX2,YY2 = get_meshgrids_rotated_shifted(XX,YY,x0,y0,temp_angle)
            mask *= ( ((XX2)/temp_width*2)**2 + ((YY2)/temp_height*2)**2 ) < 1
    
    if inside: return mask
    else: return ~mask

def point_in_hull(point, hull, tolerance=1e-12):
    return all(
        (np.dot(eq[:-1], point) + eq[-1] <= tolerance)
        for eq in hull.equations)

def hull_points_inside(points, hull,tolerance=1e-12):
    return [point_in_hull(point,hull,tolerance=tolerance) for point in points]

def hull_meshgrid_inside(XX,YY,hull,tolerance=1e-12):
    points = np.column_stack([XX.flatten(),YY.flatten()]).tolist()
    mask = np.array(hull_points_inside(points, hull,tolerance=tolerance))
    return mask.reshape(XX.shape)

############################################################################################################################

## Legacy stuff - no longer in use

class Circle():
    tag=0 #this is automatic
    corona_scale=0.2 #number between 0 and inf
    def __init__(self,
                 x_coord=0,y_coord=0,
                 x_width=1,y_width=1,
                 facecolor="red",edgecolor="red",
                 tag=tag, Isat=0):
        self.x_coord = x_coord
        self.y_coord = y_coord
        self.x_width = x_width
        self.y_width = y_width
        self.angle=0
        self.facecolor = facecolor
        self.edgecolor = edgecolor
        self.tag=Circle.tag
        self.Isat=Isat
        Circle.tag+=1

    def __str__(self):
        temp_str = "\nCircle " + str(self.tag) \
        + "\nCenters: " + str(self.x_coord) + " " + str(self.y_coord) \
        + "\nWidths: " + str(self.x_width) + " " + str(self.y_width) \
        #+ "\nColors: " + str(self.facecolor) + "," + str(self.edgecolor)
        return temp_str

    def puck(self,xgridygrid):
        #Create image mask that zeroes out everything outside the ellipse
        xgrid,ygrid = xgridygrid
        return ( ((xgrid-self.x_coord)/self.x_width*2)**2 + ((ygrid-self.y_coord)/self.y_width*2)**2 ) <= 1

    def get_area(self):
        #Get area of ellipse
        return np.pi*self.x_width*self.y_width/4

    def get_patch(self):
        #Get matplotlib patch object representing the ellipse
        return matplotlib.patches.Ellipse(xy=(self.x_coord,self.y_coord),
                           width=self.x_width,height= self.y_width,
                           angle=self.angle,
                           facecolor = self.facecolor,
                           edgecolor = self.edgecolor,
                           linewidth = 1, fill=False)

    def puck_corona(self,xgridygrid):
        xgrid,ygrid = xgridygrid
        mask = (( ((xgrid-self.x_coord)/self.x_width*2)**2 + ((ygrid-self.y_coord)/self.y_width*2)**2 ) > 1) \
        & (( ((xgrid-self.x_coord)/(self.x_width*(1+self.corona_scale))*2)**2 + ((ygrid-self.y_coord)/(self.y_width*(1+self.corona_scale))*2)**2 )<= 1)
        return mask

    def get_area_corona(self):
        return np.pi*(self.x_width*self.y_width*(1+self.corona_scale)**2)/4 - self.get_area()

    def get_patch_corona(self):
        return matplotlib.patches.Ellipse(xy=(self.x_coord,self.y_coord),
                           width=self.x_width*(1+self.corona_scale),height= self.y_width*(1+self.corona_scale),
                           angle=self.angle,
                           facecolor = 'white',
                           edgecolor = 'white',
                           linewidth = 0.5, fill=False)

==> anc/Figures/Fig_1.py <==
import numpy as np
import matplotlib.pyplot as plt
import pickle
import matplotlib
from matplotlib.patches import ConnectionPatch
import B_Lock_TLS_helper as lock_helper

plt.rcParams['text.usetex'] = True
matplotlib.rcParams.update({'font.size': 9})
plt.style.use('tableau-colorblind10')
matplotlib.rc('font', family='serif')
matplotlib.rc('legend', numpoints=1)
matplotlib.rc('legend', handlelength=1.25)
matplotlib.rcParams['legend.handletextpad'] = 0
matplotlib.rcParams['legend.labelspacing'] = 0.5
matplotlib.rc('legend', frameon=True)
matplotlib.rcParams['legend.framealpha'] = 1
matplotlib.rc('ytick.major', pad=3, size=3)
matplotlib.rc('ytick.minor', pad=3, size=2)
matplotlib.rc('xtick.major', pad=3, size=3)
matplotlib.rc('xtick.minor', pad=3, size=2)
matplotlib.rc('lines', lw=1)
matplotlib.rcParams['xtick.top'] = False
matplotlib.rcParams['xtick.bottom'] = True
matplotlib.rcParams['ytick.left'] = True
matplotlib.rcParams['ytick.right'] = False
matplotlib.rcParams['xtick.direction'] = 'out'
matplotlib.rcParams['ytick.direction'] = 'out'
matplotlib.rcParams['lines.markersize'] = 3
# matplotlib.rcParams['text.latex.preamble'] = r"\usepackage[T1]{fontenc} \usepackage{amsmath} \usepackage{textcomp} \usepackage{amsmath} \usepackage{upgreek}" 
matplotlib.rcParams['text.latex.preamble'] = r"\usepackage[utf8]{inputenc} \usepackage[T1]{fontenc} \usepackage{amsmath,amssymb,upgreek,braket,bm,etoolbox}"
## set serif: Computer Modern Roman
plt.rcParams['font.serif'] = ['Computer Modern Roman']
plt.rcParams['mathtext.fontset'] = 'cm'

colors_cycle= plt.rcParams['axes.prop_cycle'].by_key()['color']

pulse1_color = colors_cycle[3]
pulse2_color = colors_cycle[4]

import seaborn as sns
colors_paired = sns.color_palette("Paired")
colors_cb = sns.color_palette("colorblind")

colors_fill = sns.color_palette("pastel")
colors_outline = sns.color_palette("dark")

symbol_locked = "h"
facecolor_locked = colors_fill[7]#"silver"
edgecolor_locked = "black"#"black"
lw_locked = 0.25

symbol_unlocked = "o"
i_unlocked = 5
facecolor_unlocked = colors_cb[i_unlocked]#colors_paired[i_unlocked]#"black"
edgecolor_unlocked = colors_fill[i_unlocked]#colors_cb[5]#colors_paired[i_unlocked+1]#"black"#"silver"
lw_unlocked = 0.25

#max 6.69 inches width
#8 inches height
fig = plt.figure(figsize=(7.84,2))
from matplotlib.gridspec import GridSpec
gs = GridSpec(nrows=1, ncols=3, width_ratios=[0.2,0.4,0.51], figure=fig)
# gs.update(wspace=-0.19,hspace=0)


column_widths = [1, 2, 1]
ax_TLS = fig.add_subplot(gs[0])
ax_TLS.axis("OFF")


subplot_spec_for_nesting = gs[1]
ax_Delta_t = fig.add_subplot(gs[2])




gs_comp = subplot_spec_for_nesting.subgridspec(3,1)

ax_Delta_pos = fig.add_subplot(gs_comp[0])
ax_Delta_0 = fig.add_subplot(gs_comp[1])
ax_Delta_neg = fig.add_subplot(gs_comp[2])

gs.update(wspace=-0.19,hspace=-0.1)

text_labels = ["a","b","c","d"]

y_height = 1.07

ax_TLS.text(0,y_height, "(" + text_labels[0] + ")", transform=ax_TLS.transAxes,
          verticalalignment='center',ha="center", color="black", fontsize=9)

ax_Delta_t.text(-0.45,y_height, "(" + text_labels[1] + ")", transform=ax_Delta_t.transAxes,
          verticalalignment='center',ha="center", color="black", fontsize=9)

ax_Delta_t.text(0.01,y_height, "(" + text_labels[2] + ")", transform=ax_Delta_t.transAxes,
          verticalalignment='center',ha="center", color="black", fontsize=9)

x0=360
y0=239
x_span=40
y_span=110

Heuristic_worker = lock_helper.Heuristic_Detuning_Opimizer(
                      t_pulse=0.00015, #pulse duration
                      Delta_d_Hz=None, #pulse offset from center frequency, Hz; None for automatic
                      p=0.017, #probability at Delta=0, calculates Omega_Hz automatically
                      ERR_target=None, #None to calculate automatically
                      PID_P_Hz=None, #None for auto
                      )
target_ERR = Heuristic_worker.ERR_target
P_const_Hz = Heuristic_worker.PID_P_Hz

ERR0 = 0.0046765492
Delta_0_Hz = (ERR0-target_ERR)*P_const_Hz
with open("Fig1_0_atoms1.pkl", 'rb') as file:
    x,y,orientation_params,OD_0_atoms1 = pickle.load(file)
with open("Fig1_0_atoms2.pkl", 'rb') as file:
    x,y,orientation_params,OD_0_atoms2 = pickle.load(file)

ERR_neg = 0.0046765492-0.25
Delta_neg_Hz = (ERR_neg-target_ERR)*P_const_Hz
with open("Fig1_neg_atoms1.pkl", 'rb') as file:
    x,y,orientation_params,OD_neg_atoms1 = pickle.load(file)
with open("Fig1_neg_atoms2.pkl", 'rb') as file:
    x,y,orientation_params,OD_neg_atoms2 = pickle.load(file)

ERR_pos = 0.0046765492+0.25
Delta_pos_Hz = (ERR_pos-target_ERR)*P_const_Hz
with open("Fig1_pos_atoms1.pkl", 'rb') as file:
    x,y,orientation_params,OD_pos_atoms1 = pickle.load(file)
with open("Fig1_pos_atoms2.pkl", 'rb') as file:
    x,y,orientation_params,OD_pos_atoms2 = pickle.load(file)

diff_white = OD_0_atoms1-OD_0_atoms2
diff_red = OD_neg_atoms1-OD_neg_atoms2
diff_blue = OD_pos_atoms1-OD_pos_atoms2

# Plot B Lock Simulation data
with open("OFF_Detuning_data.pkl", 'rb') as file:
    vec_x_OFF,Deltas_Hz_OFF,pops_dict_OFF, Delta_lock_Hz_OFF = pickle.load(file)
Deltas_Hz_OFF = Delta_lock_Hz_OFF
with open("ON_Detuning_data.pkl", 'rb') as file:
    vec_x_ON,Deltas_Hz_ON,pops_dict_ON, Delta_lock_Hz_ON = pickle.load(file)
Deltas_Hz_ON = Delta_lock_Hz_ON


Hz_to_T = lock_helper.get_Hz_to_delta_T_linear_conversion(B0_G=0.8,dB_G=0.01,numpoints=1000,poly_deg=5,
                                        F1=1,mF1=-1,F2=2,mF2=-2)

Deltas_uT_OFF = np.array(Deltas_Hz_OFF)*Hz_to_T * 1e9
Deltas_uT_ON = np.array(Deltas_Hz_ON)*Hz_to_T * 1e9

max1=np.nanmax(np.abs(diff_white))
max2=np.nanmax(np.abs(diff_red))
max3=np.nanmax(np.abs(diff_blue))
vmax = 1.2*np.nanmax([max1,max2,max3])

# vmin = 0
# vmax = 1.4
OD_cmap = "RdBu_r"

diff_blue_crop = diff_blue[y0-y_span:y0+y_span,x0-x_span:x0+x_span]
diff_white_crop = diff_white[y0-y_span:y0+y_span,x0-x_span:x0+x_span]
diff_red_crop = diff_red[y0-y_span:y0+y_span,x0-x_span:x0+x_span]

diff_blue_crop = diff_blue_crop.T
diff_white_crop = diff_white_crop.T
diff_red_crop = diff_red_crop.T

x_crop = np.arange(diff_blue_crop.shape[1])
y_crop = np.arange(diff_blue_crop.shape[0])

ax_Delta_pos.pcolormesh(x_crop,y_crop,diff_blue_crop,cmap=OD_cmap,shading='auto',rasterized=True,snap=True,vmin=-vmax,vmax=vmax)
ax_Delta_0.pcolormesh(x_crop,y_crop,diff_white_crop,cmap=OD_cmap,shading='auto',rasterized=True,snap=True,vmin=-vmax,vmax=vmax)
im_neg = ax_Delta_neg.pcolormesh(x_crop,y_crop,diff_red_crop,cmap=OD_cmap,shading='auto',rasterized=True,snap=True,vmin=-vmax,vmax=vmax)

# ax_Delta_pos.set_rasterized(True)
# ax_Delta_0.set_rasterized(True)
# ax_Delta_neg.set_rasterized(True)

for temp_ax in [ax_Delta_pos,ax_Delta_0,ax_Delta_neg]:
    temp_ax.set_aspect("equal")
    temp_ax.set_xticks([])
    temp_ax.set_yticks([])

ax_cbar = fig.add_axes([0.311, 0.08, 0.1535, 0.03])
fig.colorbar(im_neg,ax_cbar, orientation="horizontal", pad=0)
ax_cbar.tick_params(axis='x', pad=1)
ax_cbar.set_xlabel(r"$\text{OD}_1 - \text{OD}_2$",labelpad=1)
ax_cbar.xaxis.set_ticks_position('bottom')
ax_cbar.xaxis.set_label_position('bottom')

Deltas_Hz_OFF = np.array(Deltas_Hz_OFF)
Deltas_Hz_ON = np.array(Deltas_Hz_ON)

Deltas_kHz_OFF = Deltas_Hz_OFF/1000
Deltas_kHz_ON = Deltas_Hz_ON/1000

ax_Delta_t.scatter(vec_x_OFF,Deltas_uT_OFF,
                marker=symbol_unlocked,label="Unlocked",facecolor=facecolor_unlocked,
                edgecolor=edgecolor_unlocked,linewidth=lw_unlocked)
ax_Delta_t.scatter(vec_x_ON,Deltas_uT_ON,
                marker=symbol_locked,label="Locked",facecolor=facecolor_locked,
                edgecolor=edgecolor_locked,linewidth=lw_locked)

max_t = np.max(np.concatenate([vec_x_OFF,vec_x_ON]))

legend = ax_Delta_t.legend(loc=(0.02,0.875),ncol=2,borderpad=0.2,labelspacing=0.1,columnspacing=0.25,handletextpad=-0.25,
                  facecolor="whitesmoke",edgecolor="white",fontsize=9)
frame = legend.get_frame()
frame.set_linewidth(0)  # Set the desired linewidth (e.g., 2)

ymax = np.nanmax(np.abs(np.concatenate([Deltas_uT_OFF,Deltas_uT_ON])))
ymax *= 1.23
ax_Delta_t.set_ylim([-ymax,ymax])

ax_Delta_t.set_xlabel(r"$t_{\text{exp}}$ (min)")
ax_Delta_t.set_ylabel(r"$\delta B (\Delta)$ (nT)")
ax_Delta_t.invert_yaxis()

# print("Solid lines Hz:", Delta_neg_Hz, Delta_0_Hz, Delta_pos_Hz)

Delta_0_kHz = Delta_0_Hz/1000
Delta_0_uT = Delta_0_Hz*Hz_to_T*1e9

Delta_neg_kHz = Delta_neg_Hz/1000
Delta_neg_uT = Delta_neg_Hz*Hz_to_T*1e9

Delta_pos_kHz = Delta_pos_Hz/1000
Delta_pos_uT = Delta_pos_Hz*Hz_to_T*1e9

color_pos = "tab:red"#"salmon"
color_0 = "tab:gray"#"silver"
color_neg = "tab:blue"#"dodgerblue"

ax_Delta_t.axhline(Delta_0_uT,color=color_0,zorder=0,linestyle="solid")

# print("Solid lines uT:", Delta_pos_uT, Delta_0_uT, Delta_neg_uT)

ax_Delta_t.axhline(Delta_pos_uT,color=color_pos,zorder=0,linestyle="solid")
ax_Delta_t.axhline(Delta_neg_uT,color=color_neg,zorder=0,linestyle="solid")

t_max_edge = max_t*1.01

ax_Delta_t.set_xlim([0,t_max_edge])

ax_Delta_t.yaxis.set_label_position("right")
ax_Delta_t.yaxis.tick_right()

for spine in ax_Delta_pos.spines.values():
        spine.set_edgecolor(color_pos)

for spine in ax_Delta_0.spines.values():
        spine.set_edgecolor(color_0)
        
for spine in ax_Delta_neg.spines.values():
        spine.set_edgecolor(color_neg)

con = ConnectionPatch(xyA=[1,1], xyB=[0,Delta_pos_uT],
                      coordsA="axes fraction", coordsB="data",
                      axesA=ax_Delta_pos, axesB=ax_Delta_t,
                      color=color_pos,
                      zorder=0,capstyle="round")
ax_Delta_pos.add_artist(con)
con = ConnectionPatch(xyA=[1,0], xyB=[0,Delta_pos_uT],
                      coordsA="axes fraction", coordsB="data",
                      axesA=ax_Delta_pos, axesB=ax_Delta_t,
                      color=color_pos,
                      zorder=0,capstyle="round")
ax_Delta_pos.add_artist(con)

con = ConnectionPatch(xyA=[1,1], xyB=[0,Delta_0_uT],
                      coordsA="axes fraction", coordsB="data",
                      axesA=ax_Delta_0, axesB=ax_Delta_t,
                      color=color_0,
                      zorder=0,capstyle="round")
ax_Delta_0.add_artist(con)
con = ConnectionPatch(xyA=[1,0], xyB=[0,Delta_0_uT],
                      coordsA="axes fraction", coordsB="data",
                      axesA=ax_Delta_0, axesB=ax_Delta_t,
                      color=color_0,
                      zorder=0,capstyle="round")
ax_Delta_0.add_artist(con)

con = ConnectionPatch(xyA=[1,1], xyB=[0,Delta_neg_uT],
                      coordsA="axes fraction", coordsB="data",
                      axesA=ax_Delta_neg, axesB=ax_Delta_t,
                      color=color_neg,
                      zorder=0,capstyle="round")
ax_Delta_neg.add_artist(con)
con = ConnectionPatch(xyA=[1,0], xyB=[0,Delta_neg_uT],
                      coordsA="axes fraction", coordsB="data",
                      axesA=ax_Delta_neg, axesB=ax_Delta_t,
                      color=color_neg,
                      zorder=0,capstyle="round")
ax_Delta_neg.add_artist(con)

scalebar_color = "black"
x0_scalebar = 149
y0_scalebar = 65
lw_scalebar = 0.5
scalebar_length = 5
scalebar_height = 20

fig.savefig("Fig 1.pdf",bbox_inches="tight",transparent=False, dpi=500, pad_inches=0.01)

==> anc/Figures/Fig_2.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import lmfit
import B_Lock_TLS_helper as lock_helper
from matplotlib.ticker import MultipleLocator

# print(matplotlib.get_cachedir())
# asdf

plt.rcParams['text.usetex'] = True
matplotlib.rcParams.update({'font.size': 9})
plt.style.use('tableau-colorblind10')
matplotlib.rc('font', family='serif')
# matplotlib.rc('font', family='times')
matplotlib.rc('legend', numpoints=1)
matplotlib.rc('legend', handlelength=0.5)
matplotlib.rcParams['legend.handletextpad'] = 0.25
matplotlib.rcParams['legend.labelspacing'] = 0.03
matplotlib.rc('legend', frameon=True)
plt.rcParams['legend.facecolor'] = 'whitesmoke'
plt.rcParams['legend.edgecolor'] = "white"
plt.rcParams['legend.borderpad'] = 0.35
matplotlib.rcParams['legend.framealpha'] = 1
matplotlib.rc('ytick.major', pad=3, size=3)
matplotlib.rc('ytick.minor', pad=3, size=1)
matplotlib.rc('xtick.major', pad=3, size=3)
matplotlib.rc('xtick.minor', pad=3, size=1)
matplotlib.rc('lines', lw=1)
matplotlib.rcParams['xtick.top'] = False
matplotlib.rcParams['xtick.bottom'] = True
matplotlib.rcParams['ytick.left'] = True
matplotlib.rcParams['ytick.right'] = False
matplotlib.rcParams['xtick.direction'] = 'out'
matplotlib.rcParams['ytick.direction'] = 'out'
matplotlib.rcParams['lines.markersize'] = 2.5
matplotlib.rcParams['lines.markeredgewidth'] = 0.0
# matplotlib.rcParams['lines.markeredgecolor'] = "gray"
# matplotlib.rcParams['text.latex.preamble'] = r"\usepackage[T1]{fontenc} \usepackage{amsmath} \usepackage{textcomp} \usepackage{amsmath} \usepackage{upgreek}" 
matplotlib.rcParams['text.latex.preamble'] = r"\usepackage[utf8]{inputenc} \usepackage[T1]{fontenc} \usepackage{amsmath,amssymb,upgreek,braket,bm,etoolbox}"
## set serif: Computer Modern Roman
plt.rcParams['font.serif'] = ['Computer Modern Roman']
plt.rcParams['mathtext.fontset'] = 'cm'
matplotlib.rcParams['axes.labelpad'] = 3

# plt.rcParams['mathtext.fontset'] = 'cm'

# plt.rcParams['font.family'] = 'serif'
# plt.rcParams['font.serif'] = ['Times New Roman']
# plt.rcParams['mathtext.fontset'] = 'stix'

# plt.rcParams['font.serif'] = ['Computer Modern']

# plt.rcParams["font.family"] = "serif"
# plt.rcParams["mathtext.fontset"] = "dejavuserif"

# plt.style.use(['mphowardlab', 'aip'])

import seaborn as sns
sns_cycle = sns.color_palette("colorblind")

color_pos = "tab:red"#"salmon"
color_0 = "tab:gray"#"silver"
color_neg = "tab:blue"#"dodgerblue"

colors_cycle= plt.rcParams['axes.prop_cycle'].by_key()['color']
pulse1_color = color_pos#sns_cycle[1]#colors_cycle[1]
pulse2_color = color_neg#sns_cycle[2]#colors_cycle[2]
ERR_color = sns_cycle[3]#colors_cycle[5]

# pulse1_label = "$\Delta_-$"
# pulse2_label = "$\Delta_+$"

# pulse1_label = "Pulse 1"
# pulse2_label = "Pulse 2"

# pulse1_label = r"$\omega_1$"
# pulse2_label = r"$\omega_2$"

pulse1_label = r"$N_1$"
pulse2_label = r"$N_2$"

subtle_white = "gainsboro"
P_color = "black"#colors_cycle[5]#"darkred"
ERR_std_color = "mistyrose"
lw_guide = 0.5
alpha_lines = 0.9



# data_arr_PID_calibration = np.array([
#     [20,57.18],
#     [30,36.55],
#     [40,28.12],
#     [50,21.96],
#     [70,15.73],
#     [90,10.72],
#     [110,9.351],
#     [130,8.097],
#     [150,7.288],
#     [170,6.727],
#     [190,5.919],
#     [6,218.5],
#     [7,186.4],
#     [8,162.7],
#     [9,143.3],
#     [10,128.6],
#     [12,109.8],
#     [15,91.47],
#     [300,3.881],
#     [400,3.586],
#     [500,2.994],
#     [600,2.8],
#     [700,2.3],
#     [800,1.821],
#     [900,1.697],
#     [1000,1.529]
#     ])

# data_PID_t_s = data_arr_PID_calibration[:,0] * 1e-6
# data_PID_P_mA = data_arr_PID_calibration[:,1]

#max 3.37 in
fig, axs = plt.subplots(2,1,sharex=True,figsize=(3.75,2.2))
ax_twopulse = axs[0]
#ax_grad = axs[1]
ax_ERR = axs[1]

# fig, axs = plt.subplots(1,4,figsize=(7,1.1))
# ax_sinc = axs[0]
# ax_twopulse = axs[1]
# ax_ERR = axs[2]
# ax_P = axs[3]

p=0.02
t=90e-6
Omega_rad = lock_helper.get_optimal_Omega_rad(p,t)
Omega_Hz = Omega_rad / (2*np.pi)
Delta_d_Hz = lock_helper.get_Delta_spacing_Hz_optimize(p,
                                                        Omega_rad,
                                                        t)
Delta_d_Hz_t = Delta_d_Hz*t
Delta_d_rad = 2*np.pi*Delta_d_Hz

Delta_lim = 2
Delta_arr_Hz_t = np.linspace(-Delta_lim,Delta_lim,50000)
Delta_arr_Hz = Delta_arr_Hz_t / t
Delta_arr_rad = Delta_arr_Hz*2*np.pi


## Simulate measurement noise
sigma_N = 100
#peak_N_single = 5000
# noise_fraction = sigma_N/peak_N_single


# ## Plot p->0 sinc curve
# y_sinc = lock_helper.get_p_TLS_analytic(Omega_rad,Delta_arr_rad,t)
# dy_sinc = np.abs(np.gradient(y_sinc,Delta_arr_Hz_t))
# dy_sinc /= np.max(dy_sinc)
# ax_sinc.plot(Delta_arr_Hz_t,y_sinc/p,color="black",zorder=2)
# ax_sinc.plot(Delta_arr_Hz_t,dy_sinc,color=colors_cycle[1],linestyle="solid",lw=1,zorder=1,alpha=1)
# ax_sinc.set_ylabel("$p_e / p$")

for temp_ax in [ax_twopulse,ax_ERR]:
    temp_ax.set_xlim([np.min(Delta_arr_Hz_t),np.max(Delta_arr_Hz_t)])
    temp_ax.axvline(Delta_d_Hz_t,zorder=0,color=subtle_white,linestyle="dashed",lw=lw_guide,alpha=1)
    temp_ax.axvline(-Delta_d_Hz_t,zorder=0,color=subtle_white,linestyle="dashed",lw=lw_guide,alpha=1)
    # temp_ax.set_xlabel("$t \Delta / 2 \pi$")
    # temp_ax.set_xticks(np.arange(-2,3,1))
    # minor_locator_x = MultipleLocator(0.5)
    # temp_ax.xaxis.set_minor_locator(minor_locator_x)
    
    major_locator_x = MultipleLocator(0.5)
    temp_ax.xaxis.set_major_locator(major_locator_x)
    
    temp_ax.set_axisbelow(False)
    temp_ax.axvline(0,zorder=0,color=subtle_white,linestyle="solid",lw=lw_guide,alpha=1)
    temp_ax.set_xlim([-1.77,1.77])
    for spine in temp_ax.spines.values():
        spine.set_zorder(100000)
for temp_ax in [ax_twopulse]:
    temp_ax.set_ylim([-0.1,1.25])
    # minor_locator_y = MultipleLocator(0.25)
    # temp_ax.yaxis.set_minor_locator(minor_locator_y)

axs[-1].set_xlabel("$t \Delta / 2 \pi$")

# p_Delta_d = lock_helper.get_p_TLS_analytic(Omega_rad,Delta_d_rad,t)
# ax_sinc.axhline(p_Delta_d/p,zorder=0,color=subtle_white,lw=1,alpha=1,linestyle="dashed")


# # ## Plot two pulses with exp data
# import pickle
# with open("Fig2_ERR_scan_20250819.pkl", 'rb') as file:
#     [y_vars_data] = pickle.load(file)
    
# import pickle
# with open("Fig2_ERR_scan_2025_09_28.pkl", 'rb') as file:
#     [y_vars_data] = pickle.load(file)

import pickle
# with open("Fig2_ERR_scan_2025_09_28_v2.pkl", 'rb') as file:
with open("Fig2_ERR_scan_2025_08_07_Isat155_corr1.25.pkl", 'rb') as file:
    [y_vars_data] = pickle.load(file)

data_pulse_time = 90e-6
data_p = 0.02
# data_N1 = y_vars_data["atoms1/|2,-2>/N_atoms"]["data"]
# data_N2 = y_vars_data["atoms2/|2,-2>/N_atoms"]["data"]
data_N1 = y_vars_data["atoms1/|2,-2>/N_atoms"]["data"]
data_N2 = y_vars_data["atoms2/|2,-2>/N_atoms"]["data"]
# data_N1 -= np.min(data_N1)
# data_N2 -= np.min(data_N2)
bZ_quant_adjust_A = y_vars_data["bZ_quant"]["data"]
bZ_quant_adjust_A = np.round(bZ_quant_adjust_A,10)

data_N1_offset = np.nanmin(data_N1)
data_N2_offset = np.nanmin(data_N2)
# data_N1-=data_N1_offset
# data_N2-=data_N2_offset

def get_ERR(N1,N2):
    # if N1<0: N1=0
    # if N2<0: N2=0
    # if N1==0 and N2==0: return np.nan
    return (N1-N2)/(N1+N2)

bZ_unique = np.unique(bZ_quant_adjust_A)
bZ_quant_adjust_mean = []
data_N1_mean = []
data_N2_mean = []
data_N1_std = []
data_N2_std = []
for temp_bZ in bZ_unique:
    i_mask = bZ_quant_adjust_A == temp_bZ
    mean_x = np.mean(bZ_quant_adjust_A[i_mask])
    N1_mean = np.mean(data_N1[i_mask])
    if np.sum(i_mask)<2: raise ValueError("not enough points")
    N2_mean = np.mean(data_N2[i_mask])
    N1_std = np.std(data_N1[i_mask])
    N2_std = np.std(data_N2[i_mask])
    bZ_quant_adjust_mean.append(mean_x)
    data_N1_mean.append(N1_mean)
    data_N2_mean.append(N2_mean)
    data_N1_std.append(N1_std)
    data_N2_std.append(N2_std)
bZ_quant_adjust_mean = np.array(bZ_quant_adjust_mean)
data_N1_mean = np.array(data_N1_mean)
data_N2_mean = np.array(data_N2_mean)
data_N1_std = np.array(data_N1_std)
data_N2_std = np.array(data_N2_std)

bZ_quant_adjust_mA = bZ_quant_adjust_mean*1000

kHz_per_mA_conversion = -0.34723
data_Delta_kHz = bZ_quant_adjust_mA*kHz_per_mA_conversion
data_Delta_Hz = data_Delta_kHz * 1000

# data_PID_P_kHz = data_PID_P_mA * kHz_per_mA_conversion
# data_PID_P_Hz = data_PID_P_kHz * 1000

Omega_rad_data = lock_helper.get_optimal_Omega_rad(data_p,data_pulse_time)
Delta_d_data_Hz = lock_helper.get_Delta_spacing_Hz_optimize(data_p,Omega_rad_data,data_pulse_time,tol=1e-10)
Delta_d_data_rad = Delta_d_data_Hz * 2 * np.pi

def fit_N1_N2_data(params):

    c_dict = params.valuesdict()
    Delta_0_Hz = c_dict["Delta_0_Hz"]
    Omega_rad = c_dict["Omega_rad"]
    N0 = c_dict["N0"]
    kHz_per_mA_conversion = c_dict["kHz_per_mA_conversion"]
    N1_offset = c_dict["N1_offset"]
    N2_offset = c_dict["N2_offset"]
    data_Delta_kHz = bZ_quant_adjust_mA*kHz_per_mA_conversion
    data_Delta_Hz = -1 * data_Delta_kHz * 1000
    
    # Delta_d_rad = Delta_d_data_rad
    Delta_d_rad = c_dict["Delta_d_rad"]
    
    Delta_rad_shifted = 2*np.pi*(data_Delta_Hz-Delta_0_Hz)
    p1_p2_curve = lock_helper.get_p_twopulses_lock(data_pulse_time,Omega_rad,-Delta_d_rad,Delta_rad_shifted)
    N1_N2_curve = N0*p1_p2_curve
    
    data_N1_shift = data_N1_mean - N1_offset
    data_N2_shift = data_N2_mean - N2_offset
    
    # weights = 1/np.concatenate([data_N1_std,data_N2_std])
    weights = 1

    resid = np.concatenate([N1_N2_curve[0]-data_N1_shift,N1_N2_curve[1]-data_N2_shift])
    resid *= weights**2
    return resid

N0_guess = np.max(np.concatenate([data_N1_mean,data_N2_mean]))/data_p
print("N0_guess",N0_guess)

print("Omega_rad_guess",Omega_rad_data)

N1_offset_min = np.nanmin(data_N1)
N1_offset_max = np.nanmax(data_N2)

N2_offset_min = np.nanmin(data_N2)
N2_offset_max  = np.nanmax(data_N2)

fit_params = lmfit.Parameters()
fit_params.add("Delta_0_Hz",
               min=np.min(data_Delta_Hz),
               value=np.mean(data_Delta_Hz),
               max=np.max(data_Delta_Hz),
               vary=True)
fit_params.add("N0",min=0,value=N0_guess,max=5e6,vary=False)
fit_params.add("Omega_rad",min=Omega_rad_data*0.9,value=Omega_rad_data,max=Omega_rad_data*1.1,vary=True)
fit_params.add("N1_offset",min=N1_offset_min,value=data_N1_offset,max=N2_offset_max,vary=True)
fit_params.add("N2_offset",min=N2_offset_min,value=data_N2_offset,max=N2_offset_max,vary=True)
fit_params.add("kHz_per_mA_conversion",min=0.35-0.1,value=0.34723,max=0.35+0.1,vary=False)
fit_params.add("Delta_d_rad",min=Delta_d_data_rad*0.75,value=Delta_d_data_rad,max=Delta_d_data_rad*1.25,vary=False)

try:
    result_fit = lmfit.minimize(fit_N1_N2_data,fit_params,
                                max_nfev=100000,
                                nan_policy="omit",
                                method="nelder")
    fit_params = result_fit.params
    print("fit residual:", np.sqrt(np.sum((result_fit.residual)**2)))
except:
    print("fit failed")
    fit_params = fit_params
from EG_helper_funcs import print_lmfit_params
print_lmfit_params(result_fit.params)

fit_Delta_0_Hz = fit_params["Delta_0_Hz"].value
fit_N0 = fit_params["N0"].value
fit_Omega_rad = fit_params["Omega_rad"].value
fit_N1_offset = fit_params["N1_offset"].value
fit_N2_offset = fit_params["N2_offset"].value
fit_kHz_per_mA_conversion = fit_params["kHz_per_mA_conversion"].value

data_N1_shifted = data_N1_mean - fit_N1_offset
data_N2_shifted = data_N2_mean - fit_N2_offset

data_Delta_kHz = bZ_quant_adjust_mA*fit_kHz_per_mA_conversion
data_Delta_Hz = -1 * data_Delta_kHz * 1000
Delta_rad_shifted = 2*np.pi*(data_Delta_Hz-fit_Delta_0_Hz)
Delta_Hz_shifted = Delta_rad_shifted/(2*np.pi)

Delta_rad_shifted_fit = np.linspace(np.min(Delta_rad_shifted),np.max(Delta_rad_shifted),10000)
Delta_Hz_shifted_fit = Delta_rad_shifted_fit/(2*np.pi)
Delta_Hz_t_shifted_fit = Delta_Hz_shifted_fit * t

p1_p2_curve = lock_helper.get_p_twopulses_lock(data_pulse_time,fit_Omega_rad,-Delta_d_data_rad,Delta_rad_shifted_fit)
# print(np.max(p1_p2_curve[0]),np.min(p1_p2_curve[0]))
# asdf
N1_N2_curve = fit_N0*p1_p2_curve

p0_arr = lock_helper.get_p_twopulses_lock(data_pulse_time,fit_Omega_rad,-Delta_d_data_rad,0)
p0 = np.sum(p0_arr)
N0 = p0*fit_N0

data_N1_shift = data_N1_mean - fit_N1_offset
data_N2_shift = data_N2_mean - fit_N2_offset

# fig, axs = plt.subplots(2,1,sharex=True)
# ax_mean = axs[0]
# ax_std = axs[1]
# ax_mean.plot(Delta_rad_shifted,data_N1_shifted,'o',color=pulse1_color,alpha=0.5)
# ax_mean.plot(Delta_rad_shifted,data_N2_shifted,'o',color=pulse2_color,alpha=0.5)
# ax_std.plot(Delta_rad_shifted,data_N1_std,'o',color=pulse1_color)
# ax_std.plot(Delta_rad_shifted,data_N2_std,'o',color=pulse2_color)
# ax_mean.plot(Delta_rad_shifted_fit,N1_N2_curve[0],color=pulse1_color)
# ax_mean.plot(Delta_rad_shifted_fit,N1_N2_curve[1],color=pulse2_color)
# for temp_ax in axs:
#     temp_ax.axvline(0,zorder=0,color="gray",alpha=0.5)

# Delta_Hz_shifted = data_Delta_Hz-fit_params["Delta_0_Hz"].value
# p1_data = data_N1_mean * fit_params["N_multiplier"].value
# p2_data = data_N2_mean * fit_params["N_multiplier"].value

ERR_data = get_ERR(data_N1_shift,data_N2_shift)

# p1_p2_theory = lock_helper.get_p_twopulses_lock(data_pulse_time,
#                                                 Omega_rad_data,
#                                                 -Delta_d_data_rad,
#                                                 Delta_arr_rad)
ERR_theory = lock_helper.get_ERR_arr(p1_p2_curve)
ERR_std_theory = lock_helper.get_ERR_std(N1_N2_curve[0],N1_N2_curve[1],sigma_N)
# # print(ERR_std_theory)

#peak_norm = np.nanmax(N1_N2_curve)
peak_norm = N0
print("peak_norm",peak_norm)

N_sum = N1_N2_curve[0]+N1_N2_curve[1]
print("Max N_sum", np.max(N_sum))
N_sum_data = (data_N1_shift + data_N2_shift)

ax_twopulse.plot(Delta_Hz_t_shifted_fit,N_sum/peak_norm,color="black",alpha=alpha_lines,zorder=0,label="$N_T$")
ax_twopulse.plot(Delta_Hz_shifted*t,N_sum_data/peak_norm,'o',color="black",alpha=alpha_lines,zorder=0)
ax_twopulse.plot(Delta_Hz_t_shifted_fit,N1_N2_curve[1]/peak_norm,color=pulse2_color,label=pulse2_label,alpha=alpha_lines)
ax_twopulse.plot(Delta_Hz_t_shifted_fit,N1_N2_curve[0]/peak_norm,color=pulse1_color,label=pulse1_label,alpha=alpha_lines)
ax_twopulse.plot(Delta_Hz_shifted*t,data_N1_shift/peak_norm,'o',color=pulse1_color,alpha=0.9,zorder=1)
ax_twopulse.plot(Delta_Hz_shifted*t,data_N2_shift/peak_norm,'o',color=pulse2_color,alpha=0.9,zorder=1)
# ax_twopulse.set_ylabel("$f$")
#ax_twopulse.set_ylabel("$N$ (a.u.)")
ax_twopulse.set_ylabel("$N_e/N_0$")
# # ax_twopulse.text(0.8, 0.7, "$F_1$",
# #                   transform=ax_twopulse.transAxes,va='center',ha="center",color=pulse1_color)
# # ax_twopulse.text(0.2, 0.7, "$F_2$",
# #                   transform=ax_twopulse.transAxes,va='center',ha="center",color=pulse2_color)


# major_locator_y = MultipleLocator(0.5)
# ax_twopulse.yaxis.set_major_locator(major_locator_y)

# ## Plot derivative of two pulses
# df1 = np.gradient(p1_p2_curve[0],Delta_Hz_t_shifted_fit)
# df2 = np.gradient(p1_p2_curve[1],Delta_Hz_t_shifted_fit)
# ymax = np.max(np.abs(np.concatenate([df1,df2])))
# df1 /= ymax
# df2 /= ymax
# ax_grad.axhline(0,zorder=0,color=subtle_white,lw=lw_guide,alpha=1,linestyle="solid")
# ax_grad.plot(Delta_Hz_t_shifted_fit,df1,color=pulse1_color,label=pulse1_label)
# ax_grad.plot(Delta_Hz_t_shifted_fit,df2,color=pulse2_color,label=pulse2_label)
# ax_grad.set_ylabel(r"$N^\prime$ (a.u.)")
# ax_grad.set_ylim([-1.15,1.15])
# 
for temp_ax in [ax_twopulse]:
    # temp_ax.legend(loc=(0.79,0.61))
    # temp_ax.legend(ncol=2,columnspacing=0.3,loc=(0.805,0.63))
    temp_ax.legend(ncol=1,labelspacing=0.5,columnspacing=0.1)
# # ax_twopulse.legend()


# ## Plot ERR signal
ax_ERR.plot(Delta_Hz_shifted*t,ERR_data,'o',color=ERR_color,alpha=1,zorder=2)
ax_ERR.plot(Delta_Hz_t_shifted_fit,ERR_theory,color=ERR_color,zorder=3,alpha=alpha_lines)
# # ERR_data
ERR_lim = 1.3
ax_ERR.set_ylim([-ERR_lim,ERR_lim])
ax_ERR.set_ylabel("$\epsilon$")
ax_ERR.axhline(0,zorder=0,color=subtle_white,lw=lw_guide,alpha=1,linestyle="solid")
# # minor_locator_y = MultipleLocator(0.5)
# # ax_ERR.yaxis.set_minor_locator(minor_locator_y)
# # ax_ERR.text(0.34, 0.6, "$\\frac{1}{R}$", transform=ax_ERR.transAxes,
# #             va='top',color=P_color,bbox=dict(facecolor='white',alpha=1,edgecolor="white",pad=0.5))  

fit_percent = 0.5
fit_mask = np.abs(Delta_Hz_t_shifted_fit)<=(fit_percent)
x_fit = Delta_Hz_t_shifted_fit[fit_mask]
ERR_fit = ERR_theory[fit_mask]
coefficients = np.polyfit(x_fit,ERR_fit,deg=13)
p = np.poly1d(coefficients)
# y_fit = p(Delta_Hz_t_shifted_fit)
y_fit = coefficients[-1] + Delta_Hz_t_shifted_fit*coefficients[-2]
ax_ERR.plot(Delta_Hz_t_shifted_fit,y_fit,color=P_color,linestyle="dashed",zorder=10,alpha=1,lw=1)

ax_ERR.fill_between(Delta_Hz_t_shifted_fit,
                    ERR_theory+ERR_std_theory,ERR_theory-ERR_std_theory,
                    facecolor=ERR_std_color,zorder=1,alpha=1,edgecolor=None)

# # ax_ERR.plot(Delta_arr_Hz_t,ERR_std_theory,color="red")

# # ## Plot responsitivity
# # ax_P.plot(data_PID_t_s,data_PID_P_Hz,'o',color=colors_cycle[2],markeredgecolor="black",alpha=1,zorder=10000-1)
# # ax_P.set_yscale("log")
# # ax_P.set_xscale("log")
# # ax_P.set_xlabel("$t$, s")
# # ax_P.set_ylabel("$R/(2 \pi)$, Hz",color=P_color)

# # t_vals = np.linspace(1e-6,1e-2,10000)
# # Hz_ERR_analytic = lock_helper.get_PID_P_analytical_Hz(t_vals,0)
# # ax_P.plot(t_vals,Hz_ERR_analytic,color=P_color,linestyle="solid",zorder=100)
# # ax_P.set_xlim([np.min(t_vals),np.max(t_vals)])

# # PID_P_Hz = lock_helper.get_PID_P_analytical_Hz(90e-6,0.02)
# # ax_P.plot(90e-6,PID_P_Hz,'*',color=colors_cycle[1],zorder=10000,
# #             markeredgecolor='black', markeredgewidth=0.25,markersize=6)
# # ax_P.autoscale(enable=True, axis='y', tight=True)

# # # locmajx = matplotlib.ticker.LogLocator(base=10,numticks=3) 
# # # locminx = matplotlib.ticker.LogLocator(base=10,subs=np.arange(2, 10) * .1,numticks=5) # subs=(0.2,0.4,0.6,0.8)
# # # locmajy = matplotlib.ticker.LogLocator(base=10,numticks=3) 
# # # locminy = matplotlib.ticker.LogLocator(base=10,subs=np.arange(2, 10) * .1,numticks=5) # subs=(0.2,0.4,0.6,0.8)

# # ax_P.set_xticks([1e-6,1e-5,1e-4,1e-3,1e-2])
# # ax_P.set_yticks([1e5,1e4,1e3,1e2])

# # # ax_P.yaxis.set_major_locator(locmajy)
# # # ax_P.yaxis.set_minor_locator(locminy)
# # # ax_P.yaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())

# # # ax_P.xaxis.set_major_locator(locmajx)
# # # ax_P.xaxis.set_minor_locator(locminx)
# # # ax_P.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())

# # major_xticks = ax_P.get_xticks()
# # major_xticklabels = ax_P.get_xticklabels()
# # for i, label in enumerate(major_xticklabels):
# #     if major_xticks[i] == 1e-5 or major_xticks[i] == 1e-3:
# #         label.set_visible(False)
# # ax_P.set_xticklabels(major_xticklabels)

# # major_yticks = ax_P.get_yticks()
# # major_yticklabels = ax_P.get_yticklabels()
# # for i, label in enumerate(major_yticklabels):
# #     if major_yticks[i] == 1e4 or major_yticks[i] == 1e2:
# #         label.set_visible(False)
# # ax_P.set_yticklabels(major_yticklabels)

text_labels = ["a","b","c","d"]
y_label = 0.83
x_label = 0.004
for i,temp_ax in enumerate(axs):
    temp_ax.set_title("(" + text_labels[i] + ")",loc="left",x=x_label,pad=0,y=y_label,fontsize=9)
    # if i>1: break
# ax_ERR.set_title("(c)",loc="left",x=0.15,pad=0,y=y_label)
# fig.set_tight_layout(True)
fig.subplots_adjust(hspace=0.14,wspace=0)

fig.align_ylabels(axs[:])

fig.savefig("Fig 2.pdf",bbox_inches="tight",transparent=True,pad_inches=0.02)

==> anc/Figures/Fig_3.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import lmfit
import B_Lock_TLS_helper as lock_helper
from matplotlib.ticker import MultipleLocator
from matplotlib.patches import ConnectionPatch
import matplotlib.transforms as transforms

plt.rcParams['text.usetex'] = True
matplotlib.rcParams.update({'font.size': 9})
plt.style.use('tableau-colorblind10')
matplotlib.rc('font', family='serif')
matplotlib.rc('legend', numpoints=1)
matplotlib.rc('legend', handlelength=0.25)
matplotlib.rcParams['legend.handletextpad'] = 0.15
matplotlib.rcParams['legend.labelspacing'] = 0.025
matplotlib.rc('legend', frameon=True)
matplotlib.rcParams['legend.framealpha'] = 1
matplotlib.rc('ytick.major', pad=3, size=3)
matplotlib.rc('ytick.minor', pad=3, size=1)
matplotlib.rc('xtick.major', pad=3, size=3)
matplotlib.rc('xtick.minor', pad=3, size=1)
matplotlib.rc('lines', lw=1.5)
matplotlib.rcParams['xtick.top'] = False
matplotlib.rcParams['xtick.bottom'] = True
matplotlib.rcParams['ytick.left'] = True
matplotlib.rcParams['ytick.right'] = False
matplotlib.rcParams['xtick.direction'] = 'out'
matplotlib.rcParams['ytick.direction'] = 'out'
matplotlib.rcParams['lines.markersize'] = 4
matplotlib.rcParams['lines.markeredgewidth'] = 1
matplotlib.rcParams['text.latex.preamble'] = r"\usepackage[utf8]{inputenc} \usepackage[T1]{fontenc} \usepackage{amsmath,amssymb,upgreek,braket,bm,etoolbox}"
## set serif: Computer Modern Roman
plt.rcParams['font.serif'] = ['Computer Modern Roman']
plt.rcParams['mathtext.fontset'] = 'cm'
matplotlib.rcParams['axes.labelpad'] = 3

import seaborn as sns
sns_cycle = sns.color_palette("colorblind")

colors_cycle= plt.rcParams['axes.prop_cycle'].by_key()['color']
pulse1_color = colors_cycle[3]
pulse2_color = colors_cycle[4]
ERR_color = colors_cycle[5]

subtle_white = "gainsboro"
P_color = "black"#colors_cycle[5]#"darkred"
lw_guide = 0.5

#density_correction = 1.25 used in EG_rois_lock

## pulse time | R: ERR/mA | std R
data_arr = np.array([
    [900e-6,0.6211000110352846,0.055435581667927745],
    [800e-6,0.5962899884004902,0.08494],
    [600e-6,0.37697977511519526,0.040670567573836906],
    [500e-6,0.325867833908542,0.05827073909848923],
    [400e-6,0.28392343718331775,0.0372960060303585],
    [300e-6,0.27305473849332157,0.024202054444705367],
    [250e-6,0.20215933862974564,0.019904209992045792],
    [190e-6,0.19865051031628406,0.0074096278938171325],
    [170e-6,0.18307491672171608,0.01074749265472909],
    [150e-6,0.1551839871568894,0.01026142728277747],
    [130e-6,0.14320523921097608,0.008083546874328757],
    [110e-6,0.11665743295557425,0.00465821625048470],
    [90e-6,0.10314149929020518,0.008203776405104724],
    [70e-6,0.07523273639512983,0.002660717509354288],
    [50e-6,0.05496641142418828,0.0018343348874650398],
    [40e-6,0.04523123363275065,0.001226758103648608],
    [30e-6,0.03445632022634689,0.0013049473970484383],
    [20e-6,0.025275524610422706,0.0011695359149779298],
    [15e-6,0.014039896392669811,0.00030566528528616236],
    # [12e-6,0.010335779866392118,0.00037675777449617767],
    [10e-6,0.008244807743380583,0.0003106552422621548],
    # [9e-6,0.00754783266390581,0.00034504363455246614],
    # [8e-6,0.006532765427463826,0.0003775285607042379],
    # [7e-6,0.005997984152784395,0.00027919805426354746],
    [6e-6,0.004976604257887981,0.0003062615018030007],
    ])

p = 0.02

kHz_per_mA_conversion = -0.34723

data_t = data_arr[:,0]
data_R_mA = data_arr[:,1]
data_R_std_mA = data_arr[:,2]

data_R_kHz = np.abs(data_R_mA/kHz_per_mA_conversion)
data_R_std_kHz = np.abs(data_R_std_mA/kHz_per_mA_conversion)

data_R_Hz = data_R_kHz/1000
data_R_std_Hz = data_R_std_kHz/1000

data_R_rad = data_R_Hz/(2*np.pi)
data_R_std_rad = data_R_std_Hz/(2*np.pi)

data_R_us = data_R_rad*1e6
data_R_std_us = data_R_std_rad*1e6

t_fit = np.linspace(0,np.max(data_t),1000)

R_s_basic = 3.1*t_fit / (2*np.pi)
# R_kHz_basic = R_Hz_basic*1000
R_us_basic = R_s_basic*1e6

# R_Hz_precise = t_fit*(3.0983 + p*(0.99+0.31*p+0.18*p**2))
# R_kHz_precise = R_Hz_precise*1000

fig, ax = plt.subplots(1,1,figsize=(3.6,2.0))

ax.plot(t_fit*1e6,R_us_basic,color="black",zorder=0)

ax.errorbar(data_t*1e6,
            data_R_us,
            fmt='o',color="silver",markeredgecolor="gray",zorder=1,
            yerr=data_R_std_us)

# ax.plot(t_fit*1e6,R_kHz_precise,color="green")

ax.set_xlim([0,200])
ax.set_ylim([0,150])

ax.set_xlabel(r"$t$ ($\upmu$s)")
# ax.set_ylabel("$2 \pi R$ (kHz)$^{-1}$")
ax.set_ylabel(r"$R$ ($\upmu$s)")



t_val = 90e-6

i_nearest_inset = np.argmin(np.abs(t_val-data_t))
y_center = data_R_us[i_nearest_inset]

axins = ax.inset_axes([0.1,0.43,0.44,0.44])
# axins.plot(Delta_Hz_arr/1000,ERR,color=ERR_color)
axins.autoscale(axis="x",tight=True)
axins.xaxis.tick_top()
axins.xaxis.set_label_position('top')
axins.yaxis.tick_left()
axins.yaxis.set_label_position('left') 
axins.set_ylabel("$\epsilon$",labelpad=-4,fontsize=7)
axins.set_xlabel("$\Delta / 2 \pi$ (kHz)",labelpad=2,fontsize=7)
axins.tick_params(axis='both', which='major',labelsize=7,pad=1)

axins.xaxis.set_label_coords(1.25, 1.11) 

axins.axhline(0,zorder=0,color=subtle_white,lw=lw_guide,alpha=1,linestyle="solid")
axins.axvline(0,zorder=0,color=subtle_white,linestyle="solid",lw=lw_guide,alpha=1)
axins.set_ylim([-1.15,1.15])

props = dict(boxstyle='round', facecolor='gainsboro', alpha=1, lw=0)
axins.text(0.25,0.75,"$t=90$"+r'\,$\upmu$s', transform=axins.transAxes,
          verticalalignment='center',ha="center", color="black", fontsize=7,
          bbox=props,zorder=1000)

con = ConnectionPatch(xyA=[t_val*1e6,y_center], xyB=[0,0],
                      coordsA="data", coordsB="axes fraction",
                      axesA=ax, axesB=axins,
                      color="black", linestyle="dotted",
                      zorder=0,capstyle="round")
ax.add_artist(con)

con = ConnectionPatch(xyA=[t_val*1e6,y_center], xyB=[1,0],
                      coordsA="data", coordsB="axes fraction",
                      axesA=ax, axesB=axins,
                      color="black", linestyle="dotted",
                      zorder=0,capstyle="round")
ax.add_artist(con)

#############

## Load inset data
import pickle
with open("Fig2_ERR_scan_2025_08_07_Isat155_corr1.25.pkl", 'rb') as file:
    [y_vars_data] = pickle.load(file)

data_pulse_time = 90e-6
data_p = 0.02
# data_N1 = y_vars_data["atoms1/|2,-2>/N_atoms"]["data"]
# data_N2 = y_vars_data["atoms2/|2,-2>/N_atoms"]["data"]
data_N1 = y_vars_data["atoms1/|2,-2>/N_atoms"]["data"]
data_N2 = y_vars_data["atoms2/|2,-2>/N_atoms"]["data"]
# data_N1 -= np.min(data_N1)
# data_N2 -= np.min(data_N2)
bZ_quant_adjust_A = y_vars_data["bZ_quant"]["data"]
bZ_quant_adjust_A = np.round(bZ_quant_adjust_A,10)

data_N1_offset = np.nanmin(data_N1)
data_N2_offset = np.nanmin(data_N2)
# data_N1-=data_N1_offset
# data_N2-=data_N2_offset

def get_ERR(N1,N2):
    # if N1<0: N1=0
    # if N2<0: N2=0
    # if N1==0 and N2==0: return np.nan
    return (N1-N2)/(N1+N2)

bZ_unique = np.unique(bZ_quant_adjust_A)
bZ_quant_adjust_mean = []
data_N1_mean = []
data_N2_mean = []
data_N1_std = []
data_N2_std = []
for temp_bZ in bZ_unique:
    i_mask = bZ_quant_adjust_A == temp_bZ
    mean_x = np.mean(bZ_quant_adjust_A[i_mask])
    N1_mean = np.mean(data_N1[i_mask])
    if np.sum(i_mask)<2: raise ValueError("not enough points")
    N2_mean = np.mean(data_N2[i_mask])
    N1_std = np.std(data_N1[i_mask])
    N2_std = np.std(data_N2[i_mask])
    bZ_quant_adjust_mean.append(mean_x)
    data_N1_mean.append(N1_mean)
    data_N2_mean.append(N2_mean)
    data_N1_std.append(N1_std)
    data_N2_std.append(N2_std)
bZ_quant_adjust_mean = np.array(bZ_quant_adjust_mean)
data_N1_mean = np.array(data_N1_mean)
data_N2_mean = np.array(data_N2_mean)
data_N1_std = np.array(data_N1_std)
data_N2_std = np.array(data_N2_std)

bZ_quant_adjust_mA = bZ_quant_adjust_mean*1000

kHz_per_mA_conversion = -0.34723
data_Delta_kHz = bZ_quant_adjust_mA*kHz_per_mA_conversion
data_Delta_Hz = data_Delta_kHz * 1000

# data_PID_P_kHz = data_PID_P_mA * kHz_per_mA_conversion
# data_PID_P_Hz = data_PID_P_kHz * 1000

Omega_rad_data = lock_helper.get_optimal_Omega_rad(data_p,data_pulse_time)
Delta_d_data_Hz = lock_helper.get_Delta_spacing_Hz_optimize(data_p,Omega_rad_data,data_pulse_time,tol=1e-10)
Delta_d_data_rad = Delta_d_data_Hz * 2 * np.pi

def fit_N1_N2_data(params):

    c_dict = params.valuesdict()
    Delta_0_Hz = c_dict["Delta_0_Hz"]
    Omega_rad = c_dict["Omega_rad"]
    N0 = c_dict["N0"]
    kHz_per_mA_conversion = c_dict["kHz_per_mA_conversion"]
    N1_offset = c_dict["N1_offset"]
    N2_offset = c_dict["N2_offset"]
    data_Delta_kHz = bZ_quant_adjust_mA*kHz_per_mA_conversion
    data_Delta_Hz = -1 * data_Delta_kHz * 1000
    
    # Delta_d_rad = Delta_d_data_rad
    Delta_d_rad = c_dict["Delta_d_rad"]
    
    Delta_rad_shifted = 2*np.pi*(data_Delta_Hz-Delta_0_Hz)
    p1_p2_curve = lock_helper.get_p_twopulses_lock(data_pulse_time,Omega_rad,-Delta_d_rad,Delta_rad_shifted)
    N1_N2_curve = N0*p1_p2_curve
    
    data_N1_shift = data_N1_mean - N1_offset
    data_N2_shift = data_N2_mean - N2_offset
    
    # weights = 1/np.concatenate([data_N1_std,data_N2_std])
    weights = 1

    resid = np.concatenate([N1_N2_curve[0]-data_N1_shift,N1_N2_curve[1]-data_N2_shift])
    resid *= weights**2
    return resid

N0_guess = np.max(np.concatenate([data_N1_mean,data_N2_mean]))/data_p
print("N0_guess",N0_guess)

print("Omega_rad_guess",Omega_rad_data)

N1_offset_min = np.nanmin(data_N1_mean)
N1_offset_max = np.nanmax(data_N1_mean)

N2_offset_min = np.nanmin(data_N2_mean)
N2_offset_max  = np.nanmax(data_N2_mean)

fit_params = lmfit.Parameters()
fit_params.add("Delta_0_Hz",
               min=np.min(data_Delta_Hz),
               value=np.mean(data_Delta_Hz),
               max=np.max(data_Delta_Hz),
               vary=True)
fit_params.add("N0",min=0,value=N0_guess,max=2000000,vary=False)
fit_params.add("Omega_rad",min=Omega_rad_data*0.9,value=Omega_rad_data,max=Omega_rad_data*1.1,vary=True)
fit_params.add("N1_offset",min=N1_offset_min,value=data_N1_offset,max=N2_offset_max,vary=True)
fit_params.add("N2_offset",min=N2_offset_min,value=data_N2_offset,max=N2_offset_max,vary=True)
fit_params.add("kHz_per_mA_conversion",min=0.35-0.1,value=0.34723,max=0.35+0.1,vary=False)
fit_params.add("Delta_d_rad",min=Delta_d_data_rad*0.75,value=Delta_d_data_rad,max=Delta_d_data_rad*1.25,vary=False)

try:
    result_fit = lmfit.minimize(fit_N1_N2_data,fit_params,
                                max_nfev=100000,
                                nan_policy="omit",
                                method="least_squares")
    fit_params = result_fit.params
except:
    print("fit failed")
    fit_params = fit_params
from EG_helper_funcs import print_lmfit_params
print_lmfit_params(result_fit.params)

fit_Delta_0_Hz = fit_params["Delta_0_Hz"].value
fit_N0 = fit_params["N0"].value
fit_Omega_rad = fit_params["Omega_rad"].value
fit_N1_offset = fit_params["N1_offset"].value
fit_N2_offset = fit_params["N2_offset"].value
fit_kHz_per_mA_conversion = fit_params["kHz_per_mA_conversion"].value

data_N1_shifted = data_N1_mean - fit_N1_offset
data_N2_shifted = data_N2_mean - fit_N2_offset

data_Delta_kHz = bZ_quant_adjust_mA*fit_kHz_per_mA_conversion
data_Delta_Hz = -1 * data_Delta_kHz * 1000
Delta_rad_shifted = 2*np.pi*(data_Delta_Hz-fit_Delta_0_Hz)
Delta_Hz_shifted = Delta_rad_shifted/(2*np.pi)
Delta_kHz_shifted = Delta_Hz_shifted/1000

# Delta_rad_shifted_fit = np.linspace(np.min(Delta_rad_shifted),np.max(Delta_rad_shifted),10000)
# Delta_Hz_shifted_fit = Delta_rad_shifted_fit/(2*np.pi)
# Delta_Hz_t_shifted_fit = Delta_Hz_shifted_fit * t

# p1_p2_curve = lock_helper.get_p_twopulses_lock(data_pulse_time,fit_Omega_rad,-Delta_d_data_rad,Delta_rad_shifted_fit)
# print(np.max(p1_p2_curve[0]),np.min(p1_p2_curve[0]))
# asdf
# N1_N2_curve = fit_N0*p1_p2_curve

# p0_arr = lock_helper.get_p_twopulses_lock(data_pulse_time,fit_Omega_rad,-Delta_d_data_rad,0)
# p0 = np.sum(p0_arr)
# N0 = p0*fit_N0

data_N1_shift = data_N1_mean - fit_N1_offset
data_N2_shift = data_N2_mean - fit_N2_offset

# fig, axs = plt.subplots(2,1,sharex=True)
# ax_mean = axs[0]
# ax_std = axs[1]
# ax_mean.plot(Delta_rad_shifted,data_N1_shifted,'o',color=pulse1_color,alpha=0.5)
# ax_mean.plot(Delta_rad_shifted,data_N2_shifted,'o',color=pulse2_color,alpha=0.5)
# ax_std.plot(Delta_rad_shifted,data_N1_std,'o',color=pulse1_color)
# ax_std.plot(Delta_rad_shifted,data_N2_std,'o',color=pulse2_color)
# ax_mean.plot(Delta_rad_shifted_fit,N1_N2_curve[0],color=pulse1_color)
# ax_mean.plot(Delta_rad_shifted_fit,N1_N2_curve[1],color=pulse2_color)
# for temp_ax in axs:
#     temp_ax.axvline(0,zorder=0,color="gray",alpha=0.5)

# Delta_Hz_shifted = data_Delta_Hz-fit_params["Delta_0_Hz"].value
# p1_data = data_N1_mean * fit_params["N_multiplier"].value
# p2_data = data_N2_mean * fit_params["N_multiplier"].value

ERR_data = get_ERR(data_N1_shift,data_N2_shift)

fit_lim_kHz = 6
data_mask = np.abs(Delta_kHz_shifted)<=fit_lim_kHz
Delta_kHz_shifted_masked = Delta_kHz_shifted[data_mask]
ERR_data_masked = ERR_data[data_mask]

Delta_kHz_shifted_masked_fit = np.linspace(-fit_lim_kHz,fit_lim_kHz,1000)
coefficients = np.polyfit(Delta_kHz_shifted_masked,ERR_data_masked,deg=5)
p = np.poly1d(coefficients)
ERR_data_fit = p(Delta_kHz_shifted_masked_fit)
ERR_fit_linear = coefficients[-1] + coefficients[-2]*Delta_kHz_shifted_masked_fit

R_kHz = 1/coefficients[-2]
axins.axvline(-R_kHz,color=subtle_white,linestyle="solid",zorder=0, lw=lw_guide)
axins.axvline(R_kHz,color=subtle_white,linestyle="solid",zorder=0, lw=lw_guide)
# axins.plot(-R_kHz,-1,'s',color="black",markeredgecolor="black",markersize=1)
# axins.plot(R_kHz,1,'s',color="black",markeredgecolor="black",markersize=1)

axins.set_xlim([-fit_lim_kHz,fit_lim_kHz])

axins.plot(Delta_kHz_shifted_masked,ERR_data_masked,'o',color=ERR_color,alpha=1,zorder=1, markersize=2.5)
axins.plot(Delta_kHz_shifted_masked_fit,ERR_data_fit,color="gray",alpha=1,zorder=0)
axins.plot(Delta_kHz_shifted_masked_fit,ERR_fit_linear,color="black",linestyle="dashed",alpha=1,zorder=2)

ax.set_zorder(1000)
ax.set_axisbelow(False)
for spine in ax.spines.values():
    spine.set_zorder(1000)


## Plot R symbol

guide_width = 0.1
ERR_guide = -0.4

axins.plot([0,0],[ERR_guide-guide_width,ERR_guide+guide_width],color="black", lw=lw_guide)
axins.plot([R_kHz,R_kHz],[ERR_guide-guide_width,ERR_guide+guide_width],color="black", lw=lw_guide)
axins.plot([0,R_kHz],[ERR_guide,ERR_guide],color="black", lw=lw_guide)

# props = dict(facecolor='white', alpha=1, boxstyle='round',lw=0)
axins.text(0.655,0.14,"$1/(2 \pi R)$", transform=axins.transAxes,
          verticalalignment='center',ha="center", color="black", fontsize=7,alpha=1,
          bbox=dict(boxstyle='square', fc='white', ec='none',pad=0.05),
          zorder=1000)

fig.savefig("Fig 3.pdf",bbox_inches="tight",transparent=True,pad_inches=0.02)



==> anc/Figures/Fig_4.py <==
## Version 2026-01-14
import time
t_start = time.time()
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import B_Lock_TLS_helper as lock_helper
import lmfit
from lmfit import Model

# from decimal import Decimal, getcontext, ROUND_HALF_UP
# dc = getcontext()
# dc.rounding = ROUND_HALF_UP

plt.rcParams['text.usetex'] = True
matplotlib.rcParams.update({'font.size': 9})
plt.style.use('tableau-colorblind10')
matplotlib.rc('font', family='serif')
matplotlib.rc('legend', numpoints=1)
matplotlib.rc('legend', handlelength=1.25)
matplotlib.rcParams['legend.handletextpad'] = 0.5
matplotlib.rcParams['legend.labelspacing'] = 0.5
matplotlib.rc('legend', frameon=True)
matplotlib.rcParams['legend.framealpha'] = 1
matplotlib.rc('ytick.major', pad=3, size=3)
matplotlib.rc('ytick.minor', pad=3, size=2)
matplotlib.rc('xtick.major', pad=3, size=3)
matplotlib.rc('xtick.minor', pad=3, size=2)
matplotlib.rc('lines', lw=1)
matplotlib.rcParams['xtick.top'] = False
matplotlib.rcParams['xtick.bottom'] = True
matplotlib.rcParams['ytick.left'] = True
matplotlib.rcParams['ytick.right'] = False
matplotlib.rcParams['xtick.direction'] = 'out'
matplotlib.rcParams['ytick.direction'] = 'out'
matplotlib.rcParams['text.latex.preamble'] = r"\usepackage[utf8]{inputenc} \usepackage[T1]{fontenc} \usepackage{amsmath,amssymb,upgreek,braket,bm,etoolbox}"
## set serif: Computer Modern Roman
plt.rcParams['font.serif'] = ['Computer Modern Roman']
plt.rcParams['mathtext.fontset'] = 'cm'

colors_cycle= plt.rcParams['axes.prop_cycle'].by_key()['color']
pulse1_color = colors_cycle[3]
pulse2_color = colors_cycle[4]
ERR_color = colors_cycle[5]
ERR_std_color = "mistyrose"
dashed_color = "lightgrey"
lw_guide = 0.5

#####

t_fixed = 90e-6
#p_fixed = 0.02
p_total_target = 1e-10 #at Delta=0
p_single_target = p_total_target/2
Omega_rad_target = lock_helper.get_optimal_Omega_rad(p_single_target,t_fixed)

t_Delta_d_Hz_arr = [0.2041,0.4147838,0.5]

N0=500000
sigma_N_percent = 0.01
sigma_N = N0 * p_single_target * sigma_N_percent

#3.4 inches
fig, axs = plt.subplots(3,len(t_Delta_d_Hz_arr),sharex=True,sharey="row",figsize=(3.7,3.2))
# fig, axs = plt.subplots(4,len(t_Delta_d_Hz_arr),sharex=True,sharey="row",figsize=(7,3.4))

ERR_lim = 1.2

t_Delta_Hz_lim = 3.1
t_Delta_Hz_arr = np.linspace(-t_Delta_Hz_lim,t_Delta_Hz_lim,5000)
Delta_Hz_arr = t_Delta_Hz_arr/t_fixed
Delta_rad_arr = 2*np.pi*Delta_Hz_arr

slope_lim = 0.05
slope_lim_Hz = slope_lim/t_fixed
slope_lim_rad = 2*np.pi*slope_lim_Hz

slope_mask = np.abs(Delta_Hz_arr)<=slope_lim_Hz
t_Delta_Hz_masked = t_Delta_Hz_arr[slope_mask]

text_labels = ["a","b","c","d","e","f"]

for i_Delta_d, t_Delta_d_Hz in enumerate(t_Delta_d_Hz_arr):
    
    i_col = i_Delta_d
    axs_col = axs[:,i_col]
    # ax_pulses = axs_col[0]
    # ax_derivative = axs_col[1]
    ax_sum = axs_col[0]
    ax_ERR = axs_col[1]
    ax_ERR_std = axs_col[2]

    Delta_d_Hz = t_Delta_d_Hz/t_fixed
    Delta_d_rad = 2*np.pi*Delta_d_Hz
    
    ## Renormalize to p_total for consistency
    p_total = lock_helper.get_p_TLS_analytic(Omega_rad_target,Delta_d_rad,t_fixed)
    p_total += (1-p_total)*lock_helper.get_p_TLS_analytic(Omega_rad_target,-Delta_d_rad,t_fixed)
    p_single_actual = p_total/2
    p_ratio = p_single_target/p_single_actual
    p_single = p_single_target*p_ratio
    
    Omega_rad_temp = lock_helper.get_optimal_Omega_rad(p_single,t_fixed)
    
    ## Test if renormalized p makes sense
    p_total_new = lock_helper.get_p_TLS_analytic(Omega_rad_temp,Delta_d_rad,t_fixed)
    p_total_new += lock_helper.get_p_TLS_analytic(Omega_rad_temp,-Delta_d_rad,t_fixed)
    print(t_Delta_d_Hz,p_total_new,p_single)

    # t_Delta_Hz_slope_lim = 0.1
    # Delta_Hz_slope_lim = t_Delta_Hz_slope_lim/t_fixed
    # Delta_rad_slope_lim = 2*np.pi*Delta_Hz_slope_lim

    # ## Slope residual
    # t_Delta_Hz_resid_lim = 2
    # t_Delta_Hz_resid_arr = np.linspace(-t_Delta_Hz_resid_lim,t_Delta_Hz_resid_lim,10000)
    # Delta_Hz_resid_arr = t_Delta_Hz_resid_arr/t_fixed
    # Delta_rad_resid_arr = 2*np.pi*Delta_Hz_resid_arr
    # resids = []
        
    # # Get slope
    # slope,p_poly = lock_helper.get_ERR_slope_rad_twopulse(
    #                                t_fixed,Omega_rad,-Delta_d_rad,
    #                                Delta_rad_slope_lim,num_points=2000,
    #                                return_full=True)

    p1_p2_temp = lock_helper.get_p_twopulses_lock(
                              t_fixed,Omega_rad_temp,-Delta_d_rad,
                              Delta_rad_arr)
    p1_temp = p1_p2_temp[0]
    p2_temp = p1_p2_temp[1]
    p_sum = p1_temp+p2_temp
    ERR_temp = lock_helper.get_ERR_arr(p1_p2_temp)
    # ERR_inv = p_poly(Delta_rad_resid_arr)
    # resid = np.sum((ERR_temp-ERR_inv)**2)
    # resids.append(resid)    
    
    
    
    # p1_grad = np.gradient(p1_temp,t_Delta_Hz_arr)
    # p2_grad = np.gradient(p2_temp,t_Delta_Hz_arr)
    # grad_norm = np.max(np.abs(np.concatenate([p1_grad,p2_grad])))
    # ax_derivative.plot(t_Delta_Hz_arr,p1_grad/grad_norm,color=pulse1_color)
    # ax_derivative.plot(t_Delta_Hz_arr,p2_grad/grad_norm,color=pulse2_color)
    # ax_derivative.axhline(0,zorder=0,color="lightgray",linestyle="dashed",lw=lw_guide)
    # if i_col==0: ax_derivative.set_ylabel(r"$f^\prime$, norm 1")

    
    # ax_pulses.plot(t_Delta_Hz_arr,p1_temp/p_total_target,color=pulse1_color)
    # ax_pulses.plot(t_Delta_Hz_arr,p2_temp/p_total_target,color=pulse2_color)
    # ax_pulses.axhline(0.5,zorder=0,color="lightgray",linestyle="dashed",lw=lw_guide)
    # if i_col==0: ax_pulses.set_ylabel(r"$f$")
    # # ax_p.legend()
    
    ax_sum.plot(t_Delta_Hz_arr,p_sum/p_total_target,color="black")
    ax_sum.axhline(1,zorder=0,color="lightgray",linestyle="solid",lw=lw_guide)
    ax_sum.axhline(0,zorder=0,color="lightgray",linestyle="solid",lw=lw_guide)
    #if i_col==0: ax_sum.set_ylabel(r"$(p_1+p_2)/p_t$")
    if i_col==0: ax_sum.set_ylabel(r"$N_T/N_0$")
    
    ax_ERR.plot(t_Delta_Hz_arr,ERR_temp,color=ERR_color)
    ax_ERR.axhline(0,zorder=0,color="lightgray",linestyle="solid",lw=lw_guide)
    if i_col==0: ax_ERR.set_ylabel(r"$\epsilon$")
    ERR_masked = ERR_temp[slope_mask]
    coefficients = np.polyfit(t_Delta_Hz_masked,ERR_masked,deg=1)
    p = np.poly1d(coefficients)
    y_fit = p(t_Delta_Hz_arr)
    ax_ERR.plot(t_Delta_Hz_arr,y_fit,color="black",linestyle="dashed",zorder=1000)
    
    ax_ERR.set_ylim([-ERR_lim,ERR_lim])
    
    
    N1 = p1_temp*N0
    N2 = p2_temp*N0
    ERR_std_theory = lock_helper.get_ERR_std(N1,N2,sigma_N)
    max_std = np.min(ERR_std_theory)
    ax_ERR_std.plot(t_Delta_Hz_arr,max_std/ERR_std_theory,linestyle="solid",color=ERR_color)
    # ax_ERR.fill_between(t_Delta_Hz_arr,
    #                     ERR_temp+ERR_std_theory,ERR_temp-ERR_std_theory,
    #                     facecolor=ERR_std_color,zorder=1,alpha=1,edgecolor=None)
    
    # if i_col==0: ax_ERR_std.set_ylabel(r"$\sigma_{\epsilon,0}/\sigma_\epsilon$")
    if i_col==0: ax_ERR_std.set_ylabel(r"$\delta \epsilon(0) / \delta \epsilon$")
    ax_ERR_std.axhline(0,zorder=0,color="lightgray",linestyle="solid",lw=lw_guide)
    
    # ax_p_sum.axhline(1,zorder=0,color=dashed_color,alpha=1,linestyle="dashed")
    
    # print("Slope:",slope)
    # print("Resid:",resid)
    
    # ax.set_ylim([-1.1,1.1])
    # ax.set_xlim([np.min(t_Delta_Hz_resid_arr),np.max(t_Delta_Hz_resid_arr)])
    
    axs_col[-1].set_xlabel("$t \Delta / 2 \pi$")
    
    # if i_Delta_d==0:
    #     ax.set_ylabel("$\epsilon(\Delta)$")
    #     ax_p.set_ylabel("$p_{1,2} / p$")
    #     ax_p_sum.set_ylabel("$(p_1+p_2)/p$")
    
    # for temp_ax in axs.flatten():
    #     temp_ax.axvline(0,zorder=0,color=dashed_color,alpha=1,linestyle="dashed")
    
    # ax.axhline(0,zorder=0,color=dashed_color,alpha=1,linestyle="dashed")
    
    # title_text = "$t \Delta_d / 2 \pi = $ " + str(t_Delta_d_Hz)
    # axs_col[0].set_title(title_text,fontsize=9)
    # title_text = title_text + "\n" + "slope=" + str(np.round(slope,5))
    # title_text = text_labels[i_col]
    # axs_col[0].set_title("("+title_text+")",x=0.07,y=0.96,fontsize=9)
    if i_col==0:
        temp_title = "$t \delta \omega/2 \pi= \,$" + str(np.round(t_Delta_d_Hz,3))
        axs_col[0].set_title(temp_title,pad=3.5,fontsize=9)
    else: axs_col[0].set_title(np.round(t_Delta_d_Hz,3),pad=3.5,fontsize=9)
    
    for temp_ax in axs_col:
        temp_ax.axvline(0,zorder=0,color=dashed_color,alpha=1,linestyle="solid",lw=lw_guide)
        temp_ax.set_xlim([np.min(t_Delta_Hz_arr),np.max(t_Delta_Hz_arr)])
        
        temp_ax.axvline(-t_Delta_d_Hz,zorder=0,color=dashed_color,alpha=1,linestyle="dashed",lw=lw_guide)
        temp_ax.axvline(t_Delta_d_Hz,zorder=0,color=dashed_color,alpha=1,linestyle="dashed",lw=lw_guide)
    
    # ax_p.axhline(0.5,zorder=0,color=dashed_color,alpha=1,linestyle="dashed")
    # ax_p.axhline(0,zorder=0,color=dashed_color,alpha=1,linestyle="dashed")
    # ax_p.axhline(1,zorder=0,color=dashed_color,alpha=1,linestyle="dashed")

for i_ax,temp_ax in enumerate(axs[:,0]):
    title_text = "(" + text_labels[i_ax] + ")"
    #temp_ax.set_title("("+title_text+")",x=-0.37,y=0.81,fontsize=9)
    temp_ax.text(-0.405,1.1, title_text, transform=temp_ax.transAxes,
              verticalalignment='center',ha="center", color="black", fontsize=9)

# axs[0][0].text(-0.8,1.12, r"$t \delta \omega/(2 \pi) \rightarrow$", transform=axs[0][0].transAxes,
           # verticalalignment='center',ha="left", color="black", fontsize=9)    

fig.align_ylabels(axs[:])
fig.subplots_adjust(hspace=0.15,wspace=0.17)

fig.savefig("Fig 4.pdf",dpi=300,bbox_inches="tight",pad_inches=0.02,transparent=False)


==> anc/Figures/Fig_5.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
# import lmfit
# import B_Lock_TLS_helper as lock_helper
from EG_helper_funcs_v2 import correlate_noFFT
# from matplotlib.ticker import MultipleLocator
# from matplotlib.patches import ConnectionPatch
import matplotlib.gridspec as gridspec
from scipy import ndimage
import matplotlib.ticker as ticker

plt.rcParams['text.usetex'] = True
matplotlib.rcParams.update({'font.size': 9})
plt.style.use('tableau-colorblind10')
matplotlib.rc('font', family='serif')
matplotlib.rc('legend', numpoints=1)
matplotlib.rc('legend', handlelength=1)
matplotlib.rcParams['legend.handletextpad'] = 0.35
matplotlib.rcParams['legend.labelspacing'] = 0.15
matplotlib.rc('legend', frameon=True)
matplotlib.rcParams['legend.framealpha'] = 1
matplotlib.rc('ytick.major', pad=3, size=3)
matplotlib.rc('ytick.minor', pad=3, size=1)
matplotlib.rc('xtick.major', pad=3, size=3)
matplotlib.rc('xtick.minor', pad=3, size=1)
matplotlib.rc('lines', lw=1.5)
matplotlib.rcParams['xtick.top'] = False
matplotlib.rcParams['xtick.bottom'] = True
matplotlib.rcParams['ytick.left'] = True
matplotlib.rcParams['ytick.right'] = False
matplotlib.rcParams['xtick.direction'] = 'out'
matplotlib.rcParams['ytick.direction'] = 'out'
matplotlib.rcParams['lines.markersize'] = 2.75
matplotlib.rcParams['lines.markeredgewidth'] = 1
matplotlib.rcParams['text.latex.preamble'] = r"\usepackage[utf8]{inputenc} \usepackage[T1]{fontenc} \usepackage{amsmath,amssymb,upgreek,braket,bm,etoolbox}"
## set serif: Computer Modern Roman
plt.rcParams['font.serif'] = ['Computer Modern Roman']
plt.rcParams['mathtext.fontset'] = 'cm'
matplotlib.rcParams['axes.labelpad'] = 3

import seaborn as sns
sns_cycle = sns.color_palette("colorblind")
colors_paired = sns.color_palette("Paired")
colors_fill = sns.color_palette("pastel")
colors_outline = sns.color_palette("dark")

lw_locked = 0.25

symbol_L = "h"
facecolor_L = colors_fill[7]#"silver"
edgecolor_L = "black"#"black"

symbol_R = "h"
i_pair = 8
facecolor_R = colors_paired[i_pair]#sns_cycle[6]
edgecolor_R = colors_paired[i_pair+1] #sns_cycle[3]

color_ACF_L=edgecolor_L
color_ACF_R=edgecolor_R
color_CCF = sns_cycle[2]

lw_corr = 0.6

lowpass_poly = False
poly_deg = 5#15

lowpass_uniform_filter = True
lowpass_size = 50

subtract_lowpass = True #for correlation plots only

## Load inset data
import pickle
with open("ON_Detuning_data_v2.pkl", 'rb') as file:
    vec_x_ON,Deltas_Hz,pops_dict_ON, Delta_lock_Hz,finebias_mA = pickle.load(file)

# with open("ON_Detuning_data.pkl", 'rb') as file:
#     vec_x_ON,Deltas_Hz,pops_dict_ON, Delta_lock_Hz = pickle.load(file)

## Process Detunings
Deltas_Hz *= -1
Deltas_Hz += 1350 #this is the offset commanded in the sequence

shot_index = np.arange(1,len(Deltas_Hz)+1)
vec_x_fit = np.linspace(np.min(shot_index)-10,np.max(shot_index)+10,5000)

if lowpass_poly:
    
    z_R = np.polyfit(shot_index, Deltas_Hz, poly_deg)
    p_R = np.poly1d(z_R)
    y_fit_R = p_R(vec_x_fit)
    y_fit_R_kHz = y_fit_R/1000
    
    z_L = np.polyfit(shot_index, Delta_lock_Hz, poly_deg)
    p_L = np.poly1d(z_L)
    y_fit_L = p_L(vec_x_fit)
    y_fit_L_kHz = y_fit_L/1000
elif lowpass_uniform_filter:
    lowpass_R = ndimage.uniform_filter(Deltas_Hz,size=lowpass_size,mode="reflect")
    print("R lowpass std:", np.std(lowpass_R), "Hz")
    lowpass_R_kHz = lowpass_R/1000
    lowpass_L = ndimage.uniform_filter(Delta_lock_Hz,size=lowpass_size,mode="reflect")
    lowpass_L_kHz = lowpass_L/1000

Deltas_kHz = Deltas_Hz/1000
Delta_lock_kHz = Delta_lock_Hz/1000
mean_L_kHz = np.mean(Delta_lock_kHz) 
mean_R_kHz = np.mean(Deltas_kHz) 



fig = plt.figure(figsize=(3.39,3.4))

gs_master = gridspec.GridSpec(4, 1, height_ratios=[0.4,0.4,0.2,0.5])

ax_lock = fig.add_subplot(gs_master[0])
ax_ramsey = fig.add_subplot(gs_master[1],sharex=ax_lock)

gs_cf = gridspec.GridSpecFromSubplotSpec(1, 3, subplot_spec=gs_master[3])
ax_ACF_L = fig.add_subplot(gs_cf[0, 0])
ax_ACF_R = fig.add_subplot(gs_cf[0, 1],sharex=ax_ACF_L,sharey=ax_ACF_L)
ax_CCF = fig.add_subplot(gs_cf[0, 2],sharex=ax_ACF_L,sharey=ax_ACF_L)


ax_lock.scatter(shot_index,Delta_lock_kHz,
                marker=symbol_L,label="Locked",facecolor=facecolor_L,
                edgecolor=edgecolor_L,linewidth=lw_locked)
if lowpass_poly:
    ax_lock.plot(vec_x_fit,y_fit_L_kHz, zorder=100,color=color_ACF_L, linestyle="solid",alpha=0.75)
elif lowpass_uniform_filter:
    ax_lock.plot(shot_index,lowpass_L_kHz, zorder=100,color=color_ACF_L, linestyle="solid",alpha=0.75)

ax_ramsey.scatter(shot_index,Deltas_kHz,
                marker=symbol_R,label="Locked",facecolor=facecolor_R,
                edgecolor=edgecolor_R,linewidth=lw_locked)
if lowpass_poly:
    ax_ramsey.plot(vec_x_fit,y_fit_R_kHz, zorder=100,color=color_ACF_R, linestyle="solid",alpha=0.75)
elif lowpass_uniform_filter:
    ax_ramsey.plot(shot_index,lowpass_R_kHz, zorder=100,color=color_ACF_R, linestyle="solid",alpha=0.75)

span_L = np.max(Delta_lock_kHz)-np.min(Delta_lock_kHz)
span_R = np.max(Deltas_kHz)-np.min(Deltas_kHz)
span_kHz = np.max([span_L,span_R])*1.4

# ylim_L = np.max(np.abs(Delta_lock_kHz))
# ylim_R = np.max(np.abs(Deltas_kHz))
# ylim_kHz = np.max([ylim_L,ylim_R]) * 1.15
# ax_lock.set_ylim([-ylim_kHz,ylim_kHz])
# ax_ramsey.set_ylim([-ylim_kHz,ylim_kHz])

mean_L_kHz = np.mean(Delta_lock_kHz)
mean_R_kHz = np.mean(Deltas_kHz)
ax_lock.set_ylim([mean_L_kHz-span_kHz/2,mean_L_kHz+span_kHz/2])
ax_ramsey.set_ylim([mean_R_kHz-span_kHz/2,mean_R_kHz+span_kHz/2])
ax_ramsey.set_yticks([0,0.2])


if subtract_lowpass:
    if (lowpass_poly):
        Deltas_Hz -= p_R(shot_index)
        Delta_lock_Hz -= p_L(shot_index)
    elif lowpass_uniform_filter:
        Deltas_Hz -= lowpass_R
        Delta_lock_Hz -= lowpass_L
        

## Calculate ACF
n = len(Deltas_Hz)
print("Num datapoints:", n)
lags = np.arange(-n,n+1)
i_zero = np.argwhere(lags==0).flatten()[0]
# CCF = np.correlate(Deltas_Hz-np.mean(Deltas_Hz),Delta_lock_Hz-np.mean(Delta_lock_Hz),mode='full')
# ACF_L = np.correlate(Delta_lock_Hz-np.mean(Delta_lock_Hz),Delta_lock_Hz-np.mean(Delta_lock_Hz),mode='full')
# ACF_R = np.correlate(Deltas_Hz-np.mean(Deltas_Hz),Deltas_Hz-np.mean(Deltas_Hz),mode='full')



ACF_L,ACF_L_var = correlate_noFFT(Delta_lock_Hz,variance=True)
center_L = np.abs(ACF_L[i_zero]) #Hz^2
center_L_var = np.sqrt(np.abs(ACF_L_var[i_zero])) #Hz^2
center_L_std_Hz = np.sqrt(center_L_var) #Hz

ACF_R,ACF_R_var = correlate_noFFT(Deltas_Hz,variance=True)
center_R = np.abs(ACF_R[i_zero])
center_R_var = np.sqrt(np.abs(ACF_R_var[i_zero])) #Hz^2
center_R_std_Hz = np.sqrt(center_R_var) #Hz

CCF,CCF_var = correlate_noFFT(Delta_lock_Hz,Deltas_Hz,variance=True)
center = np.abs(CCF[i_zero])
center_var = np.sqrt(np.abs(CCF_var[i_zero])) #Hz^2
center_std_Hz = np.sqrt(center_var) #Hz


print("center_L:", np.round(center_L,2), " +- ", np.round(center_L_var,2),
      "sqrt:", np.round(np.sqrt(center_L),2), "+-", np.round(np.sqrt(center_L_std_Hz),2), "Hz")

print("center_R:", np.round(center_R,2), " +- ", np.round(center_R_var,2),
      "sqrt:", np.round(np.sqrt(center_R),2), "+-", np.round(np.sqrt(center_R_std_Hz),2), "Hz")

print("center CCF:", np.round(center,2), " +- ", np.round(center_var,2),
      "sqrt:", np.round(np.sqrt(center),2), "+-", np.round(np.sqrt(center_std_Hz),2), "Hz")

ax_ACF_L.plot(lags,ACF_L,color=color_ACF_L,lw=lw_corr)
ax_ACF_R.plot(lags,ACF_R,color=color_ACF_R,lw=lw_corr)
ax_CCF.plot(lags,CCF,color=color_CCF,lw=lw_corr)
# ax_acf.legend()


# ax_ACF_R.axhline(center_R,color=color_ACF_R,linestyle="dashed",zorder=0,alpha=0.5)
# ax_CCF.axhline(center,color=color_CCF,linestyle="dashed",zorder=0,alpha=0.5)

markersize=2
capsize=3

ax_ACF_L.axhline(center_L,color=color_ACF_L,linestyle="dashed",zorder=0,alpha=0.5)
ax_ACF_L.errorbar(0,
            center_L,
            fmt='o',color=color_ACF_L,markeredgecolor=None,zorder=1000,markersize=markersize,
            yerr=center_L_var, capsize=capsize)


ax_ACF_R.axhline(center_R,color=color_ACF_R,linestyle="dashed",zorder=0,alpha=0.5)
ax_ACF_R.errorbar(0,
            center_R,
            fmt='o',color=color_ACF_R,markeredgecolor=None,zorder=1000,markersize=markersize,
            yerr=center_R_var, capsize=capsize)


ax_CCF.axhline(center,color=color_CCF,linestyle="dashed",zorder=0,alpha=0.5)
ax_CCF.errorbar(0,
            center,
            fmt='o',color=color_CCF,markeredgecolor=None,zorder=1000,markersize=markersize,
            yerr=center_var, capsize=capsize)

ax_ACF_L.set_title(r"$\text{ACF}_L$", fontsize=9)
ax_ACF_R.set_title(r"$\text{ACF}_R$", fontsize=9)
ax_CCF.set_title(r"$\text{CCF}$", fontsize=9)

# ax_lock.axhline(mean_L_kHz,zorder=0,color="gray",linestyle="dashed",alpha=0.5)
# ax_ramsey.axhline(mean_R_kHz,zorder=0,color="gray",linestyle="dashed",alpha=0.5)

ax_lock.set_ylabel("$\Delta_L$ (kHz)")
ax_ramsey.set_ylabel("$\Delta_R$ (kHz)")
# ax_lock.set_xlabel(r"$t_{\text{exp}}$ (min)", labelpad=6)
ax_lock.set_xlabel("Shot index, j", labelpad=6)

CF_ymax= np.max([center_L,center_R,center])

ax_ACF_L.set_ylabel("CF (Hz)$^2$")
n_lim = 99
for temp_ax in [ax_ACF_L,ax_ACF_R,ax_CCF]:
    # temp_ax.set_xlabel("lag")
    temp_ax.set_xlabel("Delay, $\delta j$")
    temp_ax.set_xlim(-8,n_lim)
    temp_ax.axhline(0,zorder=0,color="gray",linestyle="solid",alpha=0.5)
    temp_ax.set_ylim([-1000,CF_ymax*1.13])
    if temp_ax!=ax_ACF_L: temp_ax.tick_params(left=False,labelleft=False)

ax_lock.xaxis.tick_top()
ax_lock.xaxis.set_label_position('top')

ax_ramsey.tick_params(bottom=False, labelbottom=False)
# ax_ramsey.set_xticks()
# ax_lock.autoscale(axis="x",tight=True)
ax_lock.set_xlim([0,np.max(shot_index)])

# ax_ramsey.sharex(ax_lock)

fig.subplots_adjust(hspace=0.0,wspace=0.1)

fig.align_ylabels()

xl=-0.16

ax_lock.text(xl,1.35, "(a)", transform=ax_lock.transAxes,
          verticalalignment='center',ha="center", color="black", fontsize=9)

ax_ACF_L.text(xl,-1.25, "(b)", transform=ax_lock.transAxes,
          verticalalignment='center',ha="center", color="black", fontsize=9)

ax_ACF_L.yaxis.set_major_locator(ticker.MultipleLocator(1000))

# fig.set_tight_layout(True)
fig.savefig("Fig 5.pdf",bbox_inches="tight",transparent=False,pad_inches=0.01)



# ## Pulse time jitter
# fig_jitter,ax_jitter = plt.subplots()
# dx = vec_x[1:] - vec_x[:-1]
# ax_jitter.plot(dx,'o',color="black")
# ax_jitter.set_xlabel("shot")
# ax_jitter.set_ylabel("dt")

# ##ACF and CCFS variances
# fig_autocorr, axs_autocorr = plt.subplots(2,3,sharex=True,sharey="row")

# ACF_L,ACF_L_var = correlate_noFFT(Delta_lock_Hz,variance=True)

# lags_mask = np.abs(lags)<=99

# axs_autocorr[0,0].set_ylabel("CF (Hz)$^2$")
# axs_autocorr[1,0].set_ylabel("$\delta$CF (Hz)$^2$")

# axs_autocorr[0,0].set_title("ACF L")
# axs_autocorr[0,0].plot(lags[lags_mask],ACF_L[lags_mask])
# axs_autocorr[1,0].plot(lags[lags_mask],np.sqrt(ACF_L_var)[lags_mask])

# axs_autocorr[0,1].set_title("ACF R")
# axs_autocorr[0,1].plot(lags[lags_mask],ACF_R[lags_mask])
# axs_autocorr[1,1].plot(lags[lags_mask],np.sqrt(ACF_R_var)[lags_mask])

# axs_autocorr[0,2].set_title("CCF")
# axs_autocorr[0,2].plot(lags[lags_mask],CCF[lags_mask])
# axs_autocorr[1,2].plot(lags[lags_mask],np.sqrt(CCF_var)[lags_mask])

# for temp_ax in axs_autocorr.flatten():
#     # temp_ax.set_xlim([-99,99])
#     temp_ax.autoscale(axis="x",tight=True)




==> anc/Figures/Fig_6.py <==
from Breit_Rabi import E_F_mF
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
 
plt.rcParams['text.usetex'] = True
matplotlib.rcParams.update({'font.size': 9})
plt.style.use('tableau-colorblind10')
matplotlib.rc('font', family='serif')
matplotlib.rc('legend', numpoints=1)
matplotlib.rc('legend', handlelength=0.25)
matplotlib.rcParams['legend.handletextpad'] = 0.15
matplotlib.rcParams['legend.labelspacing'] = 0.025
matplotlib.rc('legend', frameon=True)
matplotlib.rcParams['legend.framealpha'] = 0.25
matplotlib.rc('ytick.major', pad=5, size=5)
matplotlib.rc('ytick.minor', pad=5, size=5)
matplotlib.rc('xtick.major', pad=5, size=5)
matplotlib.rc('xtick.minor', pad=5, size=5)
matplotlib.rc('lines', lw=1)
matplotlib.rcParams['xtick.top'] = True
matplotlib.rcParams['xtick.bottom'] = True
matplotlib.rcParams['ytick.left'] = True
matplotlib.rcParams['ytick.right'] = True
matplotlib.rcParams['xtick.direction'] = 'inout'
matplotlib.rcParams['ytick.direction'] = 'inout'
matplotlib.rcParams['lines.markersize'] = 1.35
matplotlib.rcParams['lines.markeredgewidth'] = 0.1
matplotlib.rcParams['text.latex.preamble'] = r"\usepackage[T1]{fontenc} \usepackage{amsmath} \usepackage{textcomp} \usepackage{amsmath}"
 
B_G = np.linspace(0,1000,10000)

E_0 = E_F_mF(1,0,0)
E_0_F2 = E_F_mF(2,0,0)
gap = E_0_F2 - E_0

fig, ax  = plt.subplots(figsize=(3.3,2.5))
ax.set_axis_off()

gap_size = 0.4

axs = []
figs = []
ylim = 0
for F in [1,2]:
    
    for mF in range(-F,F+1):
    # for mF in [0]:
        temp_E = E_F_mF(F,mF,B_G)
        if F==1: temp_E -= E_0
        else:
            temp_E -= E_0_F2
            temp_E += gap*gap_size
        # if mF == 0: temp_E *= 5000
        # if F==2: temp_E += 0.00000000001
        ax.plot(B_G,temp_E,color="black")
        str_mF = str(mF)
        if mF>0: str_mF = "+" + str_mF
        text_mF = "$m_F=" + str_mF + "$" 
        ax.text(B_G[-1]+10,temp_E[-1],text_mF,transform=ax.transData,ha="left",va="center")
        
        # if np.max(np.abs(temp_E))>ylim: ylim = np.max(np.abs(temp_E))
    
    text_left = "$F=" + str(F) + "$"
    
    # ax.set_xlim([np.min(B_G),np.max(B_G)])
    
    if F==1:
        ax.text(-10,0,text_left,transform=ax.transData,ha="right",va="center")
        ax.hlines(0,xmin=0,xmax=np.max(B_G),zorder=0,color="gray",linestyle="solid",alpha=0.5)
        ax.plot(0,0,'o',color="black")
    else:
        ax.text(-10,gap*gap_size,text_left,transform=ax.transData,ha="right",va="center")
        ax.hlines(gap*gap_size,xmin=0,xmax=np.max(B_G),zorder=0,color="gray",linestyle="solid",alpha=0.5)
        ax.plot(0,gap*gap_size,'o',color="black")

# ax.autoscale(axis="both",tight=True)

fig.savefig("Fig 6.pdf",bbox_inches="tight",transparent=True,pad_inches=0)

==> anc/Figures/Table_I.py <==
from Breit_Rabi import E_F_mF
import matplotlib.pyplot as plt
import numpy as np

B_vals = [0.8,2000]

dB = 0.02

shift_transition_GHz = np.abs(E_F_mF(2,0,0,"GHz")-E_F_mF(1,0,0,"GHz"))
print("shift_transition_GHz",shift_transition_GHz)
# shift_transition_GHz = 6.833
shift_transition_kHz = shift_transition_GHz*1e6

for B_0 in B_vals:
    
    print("\nB_0=", B_0, "G")

    B_G = np.linspace(B_0-dB,B_0+dB,10000)
    B_G_shifted = B_G-B_0    

    ## Microwaves
    alphas, alphas_2, labels, gaps_kHz = [], [], [], []
    for mF1 in [-1,0,1]:
        for mF2 in [mF1-1,mF1,mF1+1]:
            if abs(mF2)>2: continue
            
            gap_0_kHz = np.abs(E_F_mF(2,mF2,B_0,"kHz")-E_F_mF(1,mF1,B_0,"kHz"))
        
            gap_kHz = np.abs(E_F_mF(2,mF2,B_G,"kHz")-E_F_mF(1,mF1,B_G,"kHz"))
            
            z = np.polyfit(B_G_shifted,gap_kHz,5)
            p = np.poly1d(z)
            # print(mF1,mF2,p[1],p[2],p[3],p[4])
            print(mF1,mF2,p[1],p[2],p[3],p[4])
            
            # temp_diff = np.gradient(gap_kHz,B_G)
            
            temp_label = "1," + str(mF1) + " <-> " + "2," + str(mF2)
            
            alphas.append(p[1])
            alphas_2.append(p[2])
            labels.append(temp_label)
            # gaps_kHz.append(gap_0_kHz-shift_transition_kHz)
            gaps_kHz.append(gap_0_kHz-shift_transition_kHz)
            
            y_fit = p(B_G_shifted)
            fig,ax=plt.subplots()
            ax.plot(B_G,gap_kHz,color="black")
            ax.plot(B_G,y_fit,color="red")
            ax.set_title(temp_label)
            
    alphas_mean_kHz_G = np.array(alphas)
    alphas_mean_kHz_mG = alphas_mean_kHz_G/1000
    
    alphas_mean_kHz_T = alphas_mean_kHz_G * 10000
    alphas_mean_kHz_uT = alphas_mean_kHz_T * 1e-6
    
    alphas_2_mean_kHz_Gsq = np.array(alphas_2)
    alphas_2_kHz_Tsq = alphas_2_mean_kHz_Gsq * 10000 * 10000
    alphas_2_kHz_uTsq = alphas_2_kHz_Tsq * 1e-6 * 1e-6
    alphas_2_Hz_uTsq = alphas_2_kHz_uTsq * 1000
    alphas_2_mHz_uTsq = alphas_2_Hz_uTsq * 1000
    
    i_sort = np.argsort(np.abs(alphas_mean_kHz_mG))
    i_sort = np.flip(i_sort)
    
    for i in i_sort:
        print(labels[i],
              np.round(gaps_kHz[i]*1e-3,2),
              np.round(alphas_mean_kHz_uT[i],2),
              np.round(alphas_2_mHz_uTsq[i],2),
              )

==> anc/Figures/Table_II.py <==
from B_Lock_TLS_helper import *
import numpy as np

f0_vals = [0.001, 0.003, 0.01, 0.03, 0.1, 0.3] #total frac at Delta=0
t=100e-6 #pulse duration, seconds
dec=4

print("f0 Omega,Hz Delta_d,Hz 1/R,Hz Delta_sys,Hz epsilon0")

for f0 in f0_vals:
    fmax = optimize_p_pt(t,f0,tol=1e-12)
    Omega_rad = get_optimal_Omega_rad(fmax,t)
    target_Omega_Hz = Omega_rad / (2*np.pi)
    Delta_d_rad = 2*np.pi*get_Delta_spacing_Hz_optimize(fmax,Omega_rad,t,tol=1e-10)
    Delta_d_Hz = Delta_d_rad/(2*np.pi)
    P_Hz_numerical = get_R_Hz_poly(t,fmax)
    
    p1 = get_p_TLS_analytic(Omega_rad,-Delta_d_rad,t)
    p2 = (1-p1)*get_p_TLS_analytic(Omega_rad,Delta_d_rad,t)
    f0_actual = p1+p2
    
    Delta_sys_Hz = twopulses_Delta_Hz_zero_imbalance(t,
                                                    Omega_rad,
                                                    -Delta_d_rad, 
                                                    tol=1e-10)
    
    epsilon0 = get_ERR_offset_numerical(t,Omega_rad,-Delta_d_rad)
    
    f0_actual = np.round(f0_actual,dec)
    target_Omega_Hz = np.round(target_Omega_Hz,dec)
    Delta_d_Hz = np.round(Delta_d_Hz,dec)
    P_Hz_numerical = np.round(P_Hz_numerical,dec)
    Delta_sys_Hz = np.round(Delta_sys_Hz,dec)
    epsilon0 = np.round(epsilon0,dec)
    
    print(f0_actual,target_Omega_Hz,Delta_d_Hz,P_Hz_numerical,Delta_sys_Hz,epsilon0)

==> anc/Figures/readme.txt <==
In situ magnetic-field stabilization for quantum-gas experiments

E. Gvozdiovas, A. Valdés-Curiel, Q.-Y. Liang, E. D. Mercado-Gutierrez,
A. M. Piñeiro, J. Tao, D. Trypogeorgos, M. Zhao, and I. B. Spielman 

Supplemental Material - Experimental Data and Figures

-- INSTRUCTIONS --

To generate Figures, run their respective .py files.

To generate data for tables, run their respective .py files.

==> anc/Labscript_Feedback_Loop/blacs/plugins/uwave_lock/__init__.py <==
## Blacs plugins for locking the magnetic field.
## For use in NIST, RbK
## Version 2026-02-26

import numpy as np
import time
from queue import Queue, Empty
import logging
import os
from qtutils import UiLoader, inmain, inmain_decorator
import labscript_utils.h5_lock
import h5py
from qtutils.qt import QtGui, QtWidgets, QtCore
from qtutils.qt.QtGui import QIcon
from qtutils.qt.QtCore import QSize
from blacs.plugins import PLUGINS_DIR, callback
from labscript_utils.properties import get_attribute

name = "uwave_lock"
module = "uwave_lock" # should be folder name
logger = logging.getLogger('BLACS.plugin.%s'%module)

## LOCK SETTINGS

## This plugin modifies all values in the time sequence found in
## main_folder/device_name/dataset_name/channel
## Which is the finebias voltage of the bias Z coils in our case.
## All values in that array are shifted by a constant amount that is needed to bring the system to the best hardware value.
LOCK_DEFAULT_VALUE = False #sets default button state when blacs starts
main_folder = "devices"
device_name = "NI_USB_6229_0"
dataset_name = "AO"
channel = "ao3"
finebias_path = main_folder + "/" + device_name + "/" + dataset_name
wait_updaterate = 0.05 #seconds; for blacs and lyse sync

## Get globals from runmanager with default value in case of failure.
def get_runmanager_global(var,runmanager_globals,default=None):
    if runmanager_globals is None: return default
    try: var_value = runmanager_globals[var]
    except: var_value = default
    return var_value

## Set up Voltage <-> Current conversion for the finebias
Biaz_Z_fine_curr_slope = -0.1 #in conversional scales
def convert_V_to_A_finebias(V): return Biaz_Z_fine_curr_slope*V
def convert_A_to_V_finebias(A): return A*1/Biaz_Z_fine_curr_slope

## Safety
max_finebias_shift_Volts = 1.0
max_current_B_z_A = 20.0

## For printing blacs worker state on the widget.
def add_state_string(state_string,add_str=""):
    if add_str == "": return state_string
    if len(state_string)>0 and state_string[-1]!=" ": add_str = " " + add_str
    return state_string + add_str
def shot_save_state_string(shot,file_mode,state_string):
    if file_mode == "r": return
    try: shot["globals"].attrs["lock_state"] = state_string
    except: print("failed to save lock state")

class Plugin(object):
    
    def __init__(self, initial_settings):
        self.initial_settings = initial_settings
        self.name=name
        self.menu = None
        self.notifications = {}
        self.BLACS = None
        self.queue = Queue()
        self.cache = None
        self.state_string = "inactive"
        self.enable_lock = LOCK_DEFAULT_VALUE
        self.latest_t = -np.inf
    
    def plugin_setup_complete(self, BLACS):
        self.BLACS = BLACS
        self.queue_manager = self.BLACS['experiment_queue']
        
        self.button = QtWidgets.QPushButton("OFF")
        self.button.setStyleSheet("QPushButton { text-align: center; }")
        # self.button.setAlignment(QtCore.Qt.AlignCenter)
        # self.button.setFixedSize(QSize(30,30))
        # self.button.setFixedSize(self.button.size())
        # self.button.setSizePolicy(QtWidgets.QSizePolicy.Fixed,QtWidgets.QSizePolicy.Fixed)
        self.button.clicked.connect(self.clicked_lock)
        self.textbox = QtWidgets.QLineEdit()
        self.textbox.setReadOnly(True)
        self.textbox.setPlaceholderText("status: ")
        
        self.button.setToolTip("Enable/disable magnetic field locking. OFF state disables communication with runmanager.")
        self.textbox.setToolTip("Current state of the magnetic field locking process. Green is good, red is bad.")
        
        ## Full Box
        self.full_lay = QtWidgets.QVBoxLayout()
        
        ## Line 2: Button + Text Box
        self.line2 = QtWidgets.QHBoxLayout()
        self.line2.addWidget(self.button)
        self.line2.addWidget(self.textbox)
        self.full_lay.insertLayout(0,self.line2)
        
        ## Line 1: Label of Plugin
        self.label = QtWidgets.QLabel("Microwave Locking")
        self.label.setAlignment(QtCore.Qt.AlignCenter)
        
        self.full_lay.insertWidget(0,self.label)
        
        self.widget = QtWidgets.QWidget()
        self.widget.setLayout(self.full_lay)
        self.widget.setStyleSheet("background-color: lightgray;")
        # self.widget.setStyleSheet("border: 1px solid black;")
        
        BLACS['ui'].queue_status_verticalLayout.insertWidget(0,self.widget)
        
        self.set_bar()
        self.clicked_lock(initialize=True)
        

    @inmain_decorator(True)
    def set_bar(self,text="inactive"):
        if self.textbox:
            self.textbox.setText("status: " + text)
            self.textbox.setStyleSheet("QLineEdit { color: black; }")

    def clicked_lock(self,initialize=False):
        if not initialize: self.enable_lock = not self.enable_lock
        if self.enable_lock:
            if self.button:
                self.button.setStyleSheet("background-color: green;")
                self.button.setText("ON")
            if self.label:
                self.label.setText("Microwave Locking (ON)")
        else:
            if self.button:
                self.button.setStyleSheet("background-color: red;")
                self.button.setText("OFF")
            if self.label:
                self.label.setText("Microwave Locking (OFF)")
        if self.textbox:
            self.textbox.setStyleSheet("QLineEdit { color: black; }")

    def get_save_data(self):
        return {}
    
    def get_callbacks(self):
        return {'pre_transition_to_buffered':self.pre_transition_to_buffered}
        
    def _abort(self):
        self.set_bar()
        self.queue.put('abort')
    
    def add_state_string(self,state_string,add_str=""):
        new_str = add_state_string(state_string,add_str)
        if add_str=="": return new_str
        if len(self.state_string)<1 or self.state_string[-1]==" ":
            self.state_string = self.state_string + add_str
        else:
            self.state_string = self.state_string + " " + add_str
        self.set_bar(self.state_string)
        return new_str
    
    ## Modify fine bias Z after shot was compiled.
    ## We adjust the fine bias over the whole sequence by a constant offset.
    def shift_finebias(self,path,verbose=False,force_run=False,cache=None):
        
        uWDet_Autolock = False
        state_string = ""
        if cache is None: state_string = self.add_state_string(state_string,"no_cache")
        shift_success = False
        runmanager_failed = False
        
        ## Try talking to runmanager. If this fails, use cache.
        runmanager_globals = None
        try:
            from runmanager import remote as remote_runmanager
            remote_runmanager = remote_runmanager.Client(timeout=2)
            runmanager_globals = remote_runmanager.get_globals()
        except:
            runmanager_failed = True
            state_string = self.add_state_string(state_string,"runmanager_fail")
            if verbose: print("runmanager fail")
            runmanager_globals = cache.copy() #take cached globals. verify them.
            if not (runmanager_globals is None):
                try:
                    runmanager_globals["blacs_sync_lyse"] = False
                except:
                    state_string = self.add_state_string(state_string,"bad_cache")
        
        def get_global(var,default=None): return get_runmanager_global(var,runmanager_globals,default)
        
        file_mode = "r+"
        with h5py.File(path,file_mode) as shot:
            
            if runmanager_globals is None:
                state_string = self.add_state_string(state_string,"globals_fail")
                shot_save_state_string(shot,file_mode,state_string)
                return shift_success,None
            
            ## This is a property of the specific shot, so we check the shot itself.
            try: uWDet_On = shot["globals"].attrs["uWDet_On"]
            except: uWDet_On = False
            
            ## This can be adjusted by the user on the fly, so we check runmanager.
            try: uWDet_Autolock = get_global("uWDet_Autolock")
            except: uWDet_Autolock = False
            
            ## If the conditions are not right, end early to avoid mistakes. Print error in widget.
            if not ((uWDet_On and uWDet_Autolock) or force_run):
                if verbose: print("skipping autolock")
                state_string = self.add_state_string(state_string,"flags_skip")
                shot_save_state_string(shot,file_mode,state_string)
                return shift_success,runmanager_globals
            
            if file_mode != "r": shot["globals"].attrs["uWDet_Autolock"] = True
            
            ## Checking if the user wants blacs and lyse to sync.
            try: blacs_sync_lyse = get_global("blacs_sync_lyse")
            except: blacs_sync_lyse = False
            
            ## Sync lyse to blacs
            elapsed_wait=0.0
            if blacs_sync_lyse and uWDet_Autolock and uWDet_On and (not runmanager_failed):
                
                try: blacs_wait = get_global("blacs_wait")
                except: blacs_wait = False
                if not blacs_wait:
                    try: remote_runmanager.set_globals({"blacs_wait":True})
                    except: state_string = self.add_state_string(state_string,"runmanager_set_failed")
                blacs_wait = True
                
                if blacs_wait:
                
                    try: blacs_wait_timeout = get_global("blacs_wait_timeout")
                    except: blacs_wait_timeout = 4.0
                    
                    wait_start = time.time()
                    while blacs_wait:
                        try:
                            runmanager_globals = remote_runmanager.get_globals()
                            blacs_wait = runmanager_globals["blacs_wait"]
                        except:
                            runmanager_globals = None
                            blacs_wait = True
                        elapsed_wait=time.time() - wait_start
                        self.set_bar(self.state_string+" ("+str(np.round(elapsed_wait,2))+"/"+str(blacs_wait_timeout)+" s)")
                        if elapsed_wait>blacs_wait_timeout:
                            break
                        if blacs_wait:
                            time.sleep(wait_updaterate)
                    
                    #self.state_string=self.state_string+" ("+str(np.round(elapsed_wait,2))+"/"+str(blacs_wait_timeout)+" s)"
                    self.state_string = add_state_string(self.state_string,
                                                         "("+str(np.round(elapsed_wait,2))+"/"+str(blacs_wait_timeout)+" s)")
                    self.set_bar(self.state_string)
                    
                
                try: remote_runmanager.set_globals({"blacs_wait":True})
                except: state_string = self.add_state_string(state_string,"runmanager_set_failed")
                
            self.set_bar(self.state_string + " updating...")
            
            ## Get the current best estimate of total current in bZ coils
            B_z_resonant_A = get_global("new_B_z_A")
            if verbose: print("B_z_resonant_A:", B_z_resonant_A)
            if B_z_resonant_A is None:
                if verbose: print("bad B_z_resonant_A")
                state_string = self.add_state_string(state_string,"bad_B_z_resonant")
                shot_save_state_string(shot,file_mode,state_string)
                return shift_success,runmanager_globals
    
            ## Get Total Bz of shot: bZ_quant + bZ_fine_bias
            finebias_values_V = shot[finebias_path][channel]
            #mean_finebias_V = np.nanmean(finebias_values_V)
            try: mean_finebias_V = shot["globals"].attrs["finebias_final"] #variable that tracks uwave lock shift
            except: mean_finebias_V = 0
            
            ## Total finebias in our case is: user-specified offset bZ_quant_adjust_lock + lock-maintained mean_finebias_V
            mean_finebias_A = convert_V_to_A_finebias(mean_finebias_V) + shot["globals"].attrs["bZ_quant_adjust_lock"]
            
            if verbose: print("mean_finebias_V:", mean_finebias_V)
            # if verbose: print("mean_finebias_A:", mean_finebias_A)
            
            bZ_quant_A = shot["globals"].attrs["bZ_quant"]
            try: bZ_quant_adjust_lock_A = shot["globals"].attrs["bZ_quant_adjust_lock"]
            except: bZ_quant_adjust_lock_A = 0
            bZ_total_A = bZ_quant_A+bZ_quant_adjust_lock_A+mean_finebias_A
            
            ## Calculate difference between current Bz and resonant Bz in Volts
            d_bZ_A = B_z_resonant_A - bZ_total_A
            shift_volts = convert_A_to_V_finebias(d_bZ_A) #this is how much finebias needs to shift by globally.
            
            if verbose:
                print("bZ_quant_A:", bZ_quant_A)
                print("bZ_total_A:", bZ_total_A)
                print("d_bZ_A:", d_bZ_A)
                print("shift_volts:", shift_volts)
                print("mean_finebias_V", mean_finebias_V)
            
            ## Apply shift in Volts if it is safe
            if abs(shift_volts) <= max_finebias_shift_Volts: 
                finebias_values_V_shifted = finebias_values_V+shift_volts
                if verbose: print("Final finebias_values_V", finebias_values_V_shifted)
                if file_mode != "r":
                    if not np.any(np.abs(finebias_values_V_shifted)>max_finebias_shift_Volts):
                        shot[finebias_path][channel] = finebias_values_V_shifted
                        shot["globals"].attrs["finebias_final"] = mean_finebias_V+shift_volts
                        shift_success = True
                    else:
                        shot["globals"].attrs["finebias_final"] = mean_finebias_V
                        state_string = self.add_state_string(state_string,"current_limit")
                    shot["globals"].attrs["ERR_mean"] = get_global("ERR_mean")
                    shot["globals"].attrs["ERR_std"] = get_global("ERR_std")
                    shot["globals"].attrs["finebias_initial"] = mean_finebias_V
                    shot["globals"].attrs["shift_success"] = shift_success
                    shot["globals"].attrs["blacs_wait_duration"] = elapsed_wait
            else:
                state_string = self.add_state_string(state_string,"shift_volts_limit")
        
            if file_mode != "r":
                if shift_success: state_string = self.add_state_string(state_string,"success")
                else: state_string = self.add_state_string(state_string,"fail")
            
            shot_save_state_string(shot,file_mode,state_string)
        
        if uWDet_Autolock and self.textbox:
            if shift_success: self.textbox.setStyleSheet("QLineEdit { color: green; }")
            else: self.textbox.setStyleSheet("QLineEdit { color: red; }")
        
        return shift_success,runmanager_globals
    
    @callback(priority=0) # this callback should run before all other callbacks.
    def pre_transition_to_buffered(self,h5_filepath):
        if not self.enable_lock:
            self.set_bar("inactive (OFF)")
            return
        self.state_string = ""
        self.set_bar("pre_transition_to_buffered")        
        try: 
            uwave_lock_success,uwave_lock_cache = self.shift_finebias(h5_filepath,cache=self.cache)
            if not (uwave_lock_cache is None): self.cache = uwave_lock_cache
        except:
            uwave_lock_success=False
        
        
    
    def close(self):
        pass
    
    def get_menu_class(self):
        return None
        
    def get_notification_classes(self):
        return []
        
    def get_setting_classes(self):
        return []
    
    def set_menu_instance(self, menu):
        self.menu = menu
        
    def set_notification_instances(self, notifications):
        self.notifications = notifications
        
    


==> anc/Labscript_Feedback_Loop/blacs/plugins/uwave_lock/controls.ui <==
<?xml version="1.0" encoding="UTF-8"?>
<ui version="4.0">
 <class>Form</class>
 <widget class="QWidget" name="Form">
  <property name="geometry">
   <rect>
    <x>0</x>
    <y>0</y>
    <width>886</width>
    <height>299</height>
   </rect>
  </property>
  <property name="sizePolicy">
   <sizepolicy hsizetype="MinimumExpanding" vsizetype="Preferred">
    <horstretch>0</horstretch>
    <verstretch>0</verstretch>
   </sizepolicy>
  </property>
  <property name="windowTitle">
   <string>Form</string>
  </property>
  <layout class="QVBoxLayout" name="verticalLayout">
   <property name="spacing">
    <number>3</number>
   </property>
   <property name="leftMargin">
    <number>0</number>
   </property>
   <property name="topMargin">
    <number>0</number>
   </property>
   <property name="rightMargin">
    <number>0</number>
   </property>
   <property name="bottomMargin">
    <number>0</number>
   </property>
   <item>
    <layout class="QHBoxLayout" name="horizontalLayout">
     <item>
      <widget class="QProgressBar" name="bar">
       <property name="value">
        <number>24</number>
       </property>
      </widget>
     </item>
     <item>
      <widget class="QLabel" name="wait_warning">
       <property name="toolTip">
        <string>&lt;html&gt;&lt;head/&gt;&lt;body&gt;&lt;p&gt;Warning: either there is no wait monitor, or the wait monitor device does not support wait completed events. Progress bar will display as if all waits completed immediately.&lt;/p&gt;&lt;/body&gt;&lt;/html&gt;</string>
       </property>
       <property name="pixmap">
        <pixmap resource="../../../../../../usr/local/lib/python2.7/dist-packages/qtutils/icons/icons.qrc">:/qtutils/fugue/clock--exclamation.png</pixmap>
       </property>
      </widget>
     </item>
    </layout>
   </item>
  </layout>
 </widget>
 <resources>
  <include location="../../../../../../usr/local/lib/python2.7/dist-packages/qtutils/icons/icons.qrc"/>
 </resources>
 <connections/>
</ui>


==> anc/Labscript_Feedback_Loop/blacs/plugins/uwave_lock/readme.txt <==
-- INSTALLATION --

This is a modular plugin that must be placed in labscript_suite/blacs/plugins following the structure of other blacs plugins.

It can be activated/deactivated without deleting any files by going to labscript_suite/labconfig.
Find the currently used file for your computer, open it, and scroll down to [BLACS/plugins]
After installing the plugin and restarting blacs, a new line will appear:
uwave_lock = True
set it to False to disable the plugin entirely.

-- USAGE --

example.png shows what the blacs front panel should look like with the plugin installed and enabled.

To activate/disable automatic locking on the blacs end, click the ON/OFF button (where the mouse is pointing in example.png).

When the lock is actively engaged and there are no errors, the text bar will read: "status: success".

==> anc/Labscript_Feedback_Loop/license.txt <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/Labscript_Feedback_Loop/lyse/B_Lock_TLS_helper.py <==
## Version 2026-01-29
from Breit_Rabi import E_F_mF
import numpy as np
import lmfit
import scipy
from EG_helper_funcs_v2 import get_COM

wavelength = 790.022e-9
h = 6.626070e-34
hbar = h/(2*np.pi)
kR=2*np.pi/wavelength
amu = 1.6605390e-27
m87 = 86.909187*amu
ER = (hbar*kR)**2 / (2*m87)

# Define Hamiltonian
def Ham_TLS(Omega,Delta):
    
    H = np.matrix([[ 0, Omega/2],
                   [ Omega/2,-Delta]] )
    
    return H.astype(float)
    
## Plot flopping curves
initial_state = np.array([1,0],dtype=complex)

num_spins = 2

def Ham_propagate_get_spins(Ham,t_ER,state_initial):
    U_t = scipy.linalg.expm(-1.0j*Ham*t_ER)
    return np.dot(U_t,state_initial)

def TLS_flop(t_ER,state_initial,Omega,Delta):
    spin_all_fit = np.zeros((num_spins,len(t_ER)),dtype=complex)
    for i,t_temp_ER in enumerate(t_ER):
        spin_all_fit[:,i] = Ham_propagate_get_spins(Ham_TLS(Omega,Delta)*h/ER,t_temp_ER,state_initial)
    return spin_all_fit

def get_p_TLS_analytic(Omega_rad,Delta_rad,t):
    sqr_sum = Omega_rad**2 + Delta_rad**2
    return Omega_rad**2/sqr_sum*np.sin(t*np.sqrt(sqr_sum)/2)**2

def get_p_TLS_sinc(Omega_rad,Delta_rad,t):
    return (Omega_rad/Delta_rad)**2 * np.sin(t*Delta_rad/2)**2

def get_p_TLS_analytic_firstderivative_Delta(Omega_rad,Delta_rad,t):
    Omega = Omega_rad
    Delta = Delta_rad
    sqr_sum = Delta**2 + Omega**2
    sqrt_sum = np.sqrt(sqr_sum)
    return Delta*Omega**2*(-2+2*np.cos(t*sqrt_sum)+t*sqrt_sum*np.sin(t*sqrt_sum))/(2*(sqr_sum)**2)

def get_optimal_t(p,Omega_rad):
    return 2*np.arcsin(np.sqrt(p))/Omega_rad

def get_optimal_Omega_rad(p,t):
    return 2*np.arcsin(np.sqrt(p))/t


def get_Delta_spacing_Hz_optimize(p_peak,Omega_angular,t,Delta_Hz_guess="auto",tol=1e-10):
    
    if Delta_Hz_guess=="auto":
        Delta_Hz_guess = get_Delta_spacing_from_t(t,p_peak,angular=False)
    
    fit_params = lmfit.Parameters()
    fit_params.add("Delta_Hz",min=0,value=Delta_Hz_guess,max=np.inf,vary=True) #np.nan for automatic
    
    def fit_Delta_spacing(params):
        c_dict = params.valuesdict()
        Delta_Hz = c_dict["Delta_Hz"]
        dp = get_p_TLS_analytic_firstderivative_Delta(Omega_angular,2*np.pi*Delta_Hz,t)
        resid = -1*np.abs(dp)
        return [resid]
    
    result_fit = lmfit.minimize(fit_Delta_spacing,fit_params,
                                  max_nfev=100000,
                                  nan_policy="omit",
                                  method="nelder",
                                  tol=tol)
    return result_fit.params["Delta_Hz"].value

def get_Delta_spacing_from_t(t,p=0,angular=False):
    Delta_Hz = (0.41478379088-0.01317528*p)/t
    if angular: return Delta_Hz*2*np.pi
    return Delta_Hz

def get_ERR_expected_offset(p):
    return 0.2733504771851312*p + 0.07959789324709407*p**2


def get_p_two_pulses(t1,Omega1_rad,Delta1_rad,
                     t2,Omega2_rad,Delta2_rad):
    
    p1 = get_p_TLS_analytic(Omega1_rad,Delta1_rad,t1) #N1 = N0 * p1
    p2 = (1-p1)*get_p_TLS_analytic(Omega2_rad,Delta2_rad,t2) #N2 = N0*(1-p1)*p2
    
    return np.array([p1,p2])

def get_optimal_t2_analytic(t,p):
    return t*(1+0.7009527161471437*p+5.049754329574734*p**2)

def get_optimal_Omega2_Hz_analytic(Omega,p):
    return Omega*(1+0.2752863430640786*p + 0.18233250971164305*p**2 + 0.4060687747797014*p**3)

def get_PID_P_analytical_Hz(t,p,dp=0):
    ## Offset dp
    PID_P = 1/(t*(3.091434626760834+0.9774852415511426*p+0.36410218841053743*p**2))
    try:
        PID_mult = 1+1.8516875*dp/p
    except:
        PID_mult = 1
    return PID_P*PID_mult

def get_ERR(p1,p2):
    return (p1-p2)/(p1+p2)

def get_ERR_arr(p_scan):
    return get_ERR(p_scan[0],p_scan[-1])

def get_ERR_std_sep(N1,N2,std_N1,std_N2):
    # return np.sqrt( 4*(N1**2*std_N1**2+N1**2*std_N1**2)/(N1+N2)**4  )
    ERR_var = 4*( (N1*std_N2)**2 + (N2*std_N1)**2 ) / (N1+N2)**4
    return np.sqrt(ERR_var)

def get_ERR_std(N1,N2,std_N):
    return get_ERR_std_sep(N1,N2,std_N,std_N)

def get_ERR_std_full(p1,p2,std_p,std_dp):
    #std_p is instrumental noise, std_dp is shot noise
    var_ERR = 4*std_p**2 * ( (p1-1)**2 * p1**2 + p2**2 )
    var_ERR += 4*std_dp**2 * ( (p1-1)**2 * p2**2 + p1**2 )
    var_ERR /= (p1+p2-p1*p2)**4
    return np.sqrt(var_ERR)

def get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,
                         Delta_rad,
                         t2=None,Omega2_rad=None,Delta_d2_rad=None):
    
    if t2 is None: t2 = t1
    if Omega2_rad is None: Omega2_rad = Omega1_rad
    if Delta_d2_rad is None: Delta_d2_rad = -Delta_d1_rad
    
    return get_p_two_pulses(t1,Omega1_rad,Delta_d1_rad+Delta_rad,
                            t2,Omega2_rad,Delta_d2_rad+Delta_rad)

def get_ERR_offset_numerical(t1,Omega1_rad,Delta_d1_rad,
                             t2=None,Omega2_rad=None,Delta_d2_rad=None):
    
    ERR = get_ERR_arr(get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,
                      0,
                      t2,Omega2_rad,Delta_d2_rad))
    return ERR

def get_ERR_slope_rad_twopulse(t1,Omega1_rad,Delta_d1_rad,
                               Delta_lim_rad,num_points=1000,
                               t2=None,Omega2_rad=None,Delta_d2_rad=None,
                               return_full=False,
                               p_offset=0,dp_over_p=0,num_samples=10000,p_sat=np.inf):
    
    Delta_rad_arr = np.linspace(-Delta_lim_rad,Delta_lim_rad,num_points)
    p1_p2_arr = get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,Delta_rad_arr)
    p1_p2_arr += p_offset
    if dp_over_p!=0: #dumb label. this is actually just sigma in units of fraction
        p_shifts = np.random.normal(0,dp_over_p,(p1_p2_arr.shape+(num_samples,)))
        p1_p2_noisy = np.repeat(p1_p2_arr[...,np.newaxis],num_samples,axis=-1) + p_shifts
        p1_p2_arr = np.mean(p1_p2_noisy,axis=-1)
    if np.isfinite(p_sat): p1_p2_arr[p1_p2_arr>p_sat] = p_sat
    
    ERR = get_ERR_arr(p1_p2_arr)
    coefficients = np.polyfit(Delta_rad_arr,ERR,deg=1)
    p = np.poly1d(coefficients)
    # P_PID = 1/p[1]
    # return P_PID
    if return_full: return p[1],p
    return p[1]
    

def twopulses_Delta_Hz_zero_imbalance(t1,Omega1_rad,Delta_d1_rad,
                                      t2=None,Omega2_rad=None,Delta_d2_rad=None, 
                                      tol=1e-10):
    
    fit_params = lmfit.Parameters()
    fit_params.add("Delta_Hz",min=-np.inf,value=0,max=np.inf,vary=True)
    
    def fit_Delta_Hz(params):
        c_dict = params.valuesdict()
        Delta_Hz = c_dict["Delta_Hz"]
        Delta_rad = Delta_Hz*2*np.pi
        ERR = get_ERR_arr(get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,
                          Delta_rad,
                          t2=t2,Omega2_rad=Omega2_rad,Delta_d2_rad=Delta_d2_rad))
        resid = np.abs(ERR)
        # print(resid)
        return [resid]
    
    
    result_fit = lmfit.minimize(fit_Delta_Hz,fit_params,
                                  max_nfev=100000,
                                  nan_policy="omit",
                                  method="nelder",
                                  tol=tol,
                                  )
    # print(result_fit.residual)
    
    # print(result_fit.params["Delta_Hz"].value)
    # asdf
    
    return result_fit.params["Delta_Hz"].value

def twopulses_t2_optimize_ERR_offset(t1,Omega1_rad,Delta_d1_rad,
                                     t2_guess=None,Omega2_rad=None,Delta_d2_rad=None, 
                                     tol=1e-10):
    
    if t2_guess is None:
        t2_guess = t1
        # t2_guess = get_optimal_t2_analytic(t1,get_p_TLS_analytic(Omega1_rad,0,t1))
    
    fit_params = lmfit.Parameters()
    fit_params.add("t2",min=0,value=t2_guess,max=np.inf,vary=True) #np.nan for automatic
    
    def fit_t2(params):
        c_dict = params.valuesdict()
        t2 = c_dict["t2"]
        ERR = get_ERR_arr(get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,
                                   0,
                                   t2=t2,Omega2_rad=Omega2_rad,Delta_d2_rad=Delta_d2_rad))
        resid = np.abs(ERR)
        return [resid]
    
    result_fit = lmfit.minimize(fit_t2,fit_params,
                                  max_nfev=100000,
                                  nan_policy="omit",
                                  method="nelder",
                                  tol=tol)
    # print(result_fit.residual)
    return result_fit.params["t2"].value

def twopulses_Omega2_rad_optimize_ERR_offset(t1,Omega1_rad,Delta_d1_rad,
                                             t2=None,Omega2_rad_guess=None,Delta_d2_rad=None, 
                                             tol=1e-10):
    
    if Omega2_rad_guess is None:
        Omega2_rad_guess = Omega1_rad
    
    fit_params = lmfit.Parameters()
    fit_params.add("Omega2_rad",min=0,value=Omega2_rad_guess,max=np.inf,vary=True) #np.nan for automatic
    
    def fit_Omega2_rad(params):
        c_dict = params.valuesdict()
        Omega2_rad = c_dict["Omega2_rad"]
        ERR = get_ERR_arr(get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,
                                   0,
                                   t2=t2,Omega2_rad=Omega2_rad,Delta_d2_rad=Delta_d2_rad))
        resid = np.abs(ERR)
        return [resid]
    
    result_fit = lmfit.minimize(fit_Omega2_rad,fit_params,
                                  max_nfev=100000,
                                  nan_policy="omit",
                                  method="nelder",
                                  tol=tol)
    # print(result_fit.residual)
    return result_fit.params["Omega2_rad"].value

# def get_Delta_Hz_lock_range(Detuning_arr_Hz,sn_arr,sn_thresh=0.75):
#     sn_max = np.max(np.abs(sn_arr))
#     Delta_Hz_SN_thresh_mask = np.abs(sn_arr-sn_max)<=sn_max*sn_thresh
#     Delta_Hz_edge = np.max(np.abs(Detuning_arr_Hz[Delta_Hz_SN_thresh_mask]))
#     return Delta_Hz_edge

# def get_ERR_scan(Delta_spacing_Hz,p,t1,t2):
#     Detuning_arr_Hz = np.linspace(-2*Delta_spacing_Hz,2*Delta_spacing_Hz,1000)
#     Detuning_arr_rad = Detuning_arr_Hz * 2 * np.pi
#     Omega_rad_fixed = get_optimal_Omega_rad(p,t1)
    
#     Delta_spacing_rad = Delta_spacing_Hz*2*np.pi    
#     p_scan = get_p_two_pulses(t1,Omega_rad_fixed,-Delta_spacing_rad+Detuning_arr_rad,
#                               t2,Omega_rad_fixed,Delta_spacing_rad+Detuning_arr_rad)
#     ERR_scan = get_ERR_arr(p_scan)
#     return Detuning_arr_Hz,ERR_scan

# def get_ERR_slope(Detuning_arr_Hz,ERR_scan,Delta_spacing_Hz,spacing_percentage=0.25):
#     fit_mask = np.abs(Detuning_arr_Hz)<=(Delta_spacing_Hz*spacing_percentage)
#     x_fit = Detuning_arr_Hz[fit_mask]
#     ERR_fit = ERR_scan[fit_mask]
#     coefficients = np.polyfit(x_fit,ERR_fit,deg=1)
#     p = np.poly1d(coefficients)
#     return p[1]

def get_N2_correction_analytical(p):
    return 1 + 0.5510388464056297*p + 0.25838608569234944*p**2 + 0.27499559668077844*p**3

def get_N2_correction_exact(t,Omega_rad,Delta_d_rad):
    p1 = get_p_TLS_analytic(Omega_rad,Delta_d_rad,t)
    return 1/(1-p1)

def get_microwave_attn_Omega(Omega0,V,const=0.406):
    return Omega0 * const**V

def get_microwave_attn_V(Omega0,Omega,const=0.406):
    return np.log(Omega/Omega0) / np.log(const)

## Assuming Gaussian Noise on N1 and N2, what is the most likely N0?
def get_N0_N1_N2_noisy(N1,N2,frac1,frac2):
    return (frac1*N1 + frac2*N2)/(frac1**2 + frac2**2)






## Optimize p given t and pt in derivative regime

def optimize_p_pt(t_pulse,pt_target,tol=1e-10):
    
    p_guess = pt_target/2
    
    fit_params = lmfit.Parameters()
    fit_params.add("p",min=0,value=p_guess,max=1,vary=True)
    
    def fit_p(params):
        c_dict = params.valuesdict()
        p = c_dict["p"]
        Omega_rad = get_optimal_Omega_rad(p,t_pulse)
        Delta_d_rad = 2*np.pi*get_Delta_spacing_Hz_optimize(p,Omega_rad,t_pulse,tol=tol)
        p1 = get_p_TLS_analytic(Omega_rad,-Delta_d_rad,t_pulse)
        p2 = (1-p1)*get_p_TLS_analytic(Omega_rad,Delta_d_rad,t_pulse)
        pt = p1+p2
        resid = np.abs(pt-pt_target)
        return [resid]
    
    result_fit = lmfit.minimize(fit_p,fit_params,
                                  max_nfev=100000,
                                  nan_policy="omit",
                                  method="nelder",
                                  tol=tol)
    
    return result_fit.params["p"].value


def get_R_Hz_poly(t_pulse,p,Delta_d_rad=None,dp=0,fit_lim=0.5,numpoints=5000,poly_deg=12):
    
    Omega_rad = get_optimal_Omega_rad(p,t_pulse)
    if Delta_d_rad is None:
        Delta_d_rad = 2*np.pi*get_Delta_spacing_Hz_optimize(p,Omega_rad,t_pulse)
    
    t_Delta_Hz_arr = np.linspace(-fit_lim,fit_lim,numpoints)
    Delta_Hz_arr = t_Delta_Hz_arr/t_pulse
    Delta_rad_arr = 2*np.pi*Delta_Hz_arr
    
    p1_p2_Delta = get_p_twopulses_lock(t_pulse,Omega_rad,-Delta_d_rad,Delta_rad_arr)
    p1_p2_Delta += dp
    ERR = get_ERR_arr(p1_p2_Delta)
    
    weights = 1-np.abs(ERR)+0.1
    coefficients = np.polyfit(Delta_Hz_arr,ERR,w=weights,deg=poly_deg)
    # p = np.poly1d(coefficients)
    R_Hz = 1/coefficients[-2]
    return R_Hz
    
def get_Hz_to_delta_T_linear_conversion(B0_G=0.8,dB_G=0.01,numpoints=1000,poly_deg=5,
                                        F1=1,mF1=-1,F2=2,mF2=-2):
    
    B_G = np.linspace(B0_G-dB_G,B0_G+dB_G,numpoints)
    B_G_shifted = B_G-B0_G
    B_T_shifted = B_G_shifted/10000

    gap_Hz = np.abs(E_F_mF(F2,mF2,B_G,"Hz")-E_F_mF(F1,mF1,B_G,"Hz"))
    gap_0_Hz = np.abs(E_F_mF(F2,mF2,B0_G,"Hz")-E_F_mF(F1,mF1,B0_G,"Hz"))
    Delta_Hz = gap_Hz-gap_0_Hz
    
    coeffs = np.polyfit(Delta_Hz,B_T_shifted,poly_deg) #x,y
    offset = coeffs[-1] #units: T
    slope_linear = coeffs[-2] #units: T/Hz
    
    print("Offset:",offset,"T")
    print("Slope:",slope_linear,"T/Hz")
    
    return slope_linear
    
    



##################################################################################################

## Decision Makers

## PID

def PID_calc_response_Hz(t_arr,ERR_arr,P=0,I=0,D=0,ERR_target=0):
    
    t_arr = np.array(t_arr)
    ERR_arr = np.array(ERR_arr) - ERR_target
    
    ## Proportional term: latest data only
    Delta_Hz = P*ERR_arr[-1]
    
    ## Integral term: accumulate all data
    if I!=0 and len(t_arr)>3:
        ## Ignore initial detuning
        ERR_arr_I = ERR_arr.copy()
        
        # if np.any(ERR_arr_I>0) and np.any(ERR_arr_I<0):
        #     ## If ERR turns over, ignore everything til sign change.
        #     init_sign = np.sign(ERR_arr_I[0])
        #     if init_sign > 0:
        # else:
        #     asdf
        #     ## Otherwise, check max and min ERR and ignore 10% above min until it's hit.
        
        # # if len(t_arr)>=6:
        # #     print(ERR_arr_I)
        # #     init_sign = np.sign(ERR_arr_I[0])
        # #     print(init_sign)
        # #     if init_sign!=0:
        # #         for i_x,x in enumerate(ERR_arr_I[1:]):
        # #             if np.sign(x)*init_sign<0 and i_x<(len(ERR_arr_I)/2):
        # #                 ERR_arr_I[i_x+1]=0
        # #             else:
        # #                 break
        # #     print(ERR_arr_I)
        # #     asdf
        ERR_arr_I[0] = 0
        Delta_Hz += I*np.trapz(ERR_arr_I,t_arr)
    
    ## Derivative term: expected jump for next shot based on current derivative
    if D!=0 and len(t_arr)>1:
        Delta_Hz += D*np.gradient(ERR_arr,t_arr)[-1]
    
    return -Delta_Hz
    

## Heuristic PID

def std_weights(x,x_mean,weights):
    if np.any(weights<0): raise ValueError("negative weight")
    if len(x)<2: return 0
    N = np.sum(weights>0)
    A = np.sum(weights*(x-x_mean)**2)
    B = (N-1)*np.sum(weights)/N
    return np.sqrt(A/B)

from numba import jit

# # OLD VERSION PRE 2026-01-29
# @jit(nopython=True)
# def calc_belief_arrays(resonant_Delta_Hz_hardware_arr,Detuning_Hz_std_arr,N_stab=3,std_amplify=1):
#     Detuning_belief_Hz_arr = resonant_Delta_Hz_hardware_arr*0
#     Detuning_belief_Hz_arr[0] = resonant_Delta_Hz_hardware_arr[0]
#     Detuning_belief_Hz_std_arr = resonant_Delta_Hz_hardware_arr*0
#     Detuning_belief_Hz_std_arr[0] = Detuning_Hz_std_arr[0]
#     for i_t,delta_observe in enumerate(resonant_Delta_Hz_hardware_arr):
        
#         std_believe = Detuning_belief_Hz_std_arr[i_t]
#         w_believe = 1/std_believe**2
#         delta_believe = Detuning_belief_Hz_arr[i_t]
        
#         std_observe = Detuning_Hz_std_arr[i_t] * std_amplify
#         w_observe  = 1/std_observe**2
        
#         N_eff = (std_observe/std_believe)**2
#         std_belief_next = np.sqrt((N_eff*std_believe**2 + 1*(delta_believe-delta_observe)**2) / (N_eff+N_stab))
#         # std_belief_next =  w_believe
#         # if (i_t>0): std_belief_next+= (delta_believe-delta_observe)**(-2)
#         # std_belief_next = std_belief_next**(-1/2)
#         delta_belief_next = (delta_observe*w_observe+delta_believe*w_believe)/(w_observe+w_believe)
#         if (i_t+1)<len(resonant_Delta_Hz_hardware_arr):
#             Detuning_belief_Hz_arr[i_t+1] = delta_belief_next
#             Detuning_belief_Hz_std_arr[i_t+1] = std_belief_next
    
#     return Detuning_belief_Hz_arr,Detuning_belief_Hz_std_arr,std_belief_next,delta_belief_next

@jit(nopython=True)
def calc_belief_arrays(resonant_Delta_Hz_hardware_arr,Detuning_Hz_std_arr,N_stab=3,std_amplify=1):
    if (N_stab<=0): N_stab = 1e-100
    Detuning_belief_Hz_arr = resonant_Delta_Hz_hardware_arr*0
    Detuning_belief_Hz_arr[0] = resonant_Delta_Hz_hardware_arr[0]
    Detuning_belief_Hz_std_arr = resonant_Delta_Hz_hardware_arr*0
    Detuning_belief_Hz_std_arr[0] = Detuning_Hz_std_arr[0]
    for i_t,delta_observe in enumerate(resonant_Delta_Hz_hardware_arr):
        
        std_believe = Detuning_belief_Hz_std_arr[i_t]
        w_believe = 1/std_believe**2
        delta_believe = Detuning_belief_Hz_arr[i_t]
        
        std_observe = Detuning_Hz_std_arr[i_t] * std_amplify
        w_observe  = 1/std_observe**2
        
        N_eff = (std_observe/std_believe)**2
        #std_belief_next = np.sqrt( ((N_eff*std_observe)**2+(delta_believe-delta_observe)**2)/(N_eff+N_stab)**2 )
        std_belief_next = np.sqrt( ((N_eff*std_believe)**2+(delta_believe-delta_observe)**2)/(N_eff+N_stab)**2 )
        delta_belief_next = (delta_observe*w_observe+delta_believe*w_believe)/(w_observe+w_believe)
        if (i_t+1)<len(resonant_Delta_Hz_hardware_arr):
            Detuning_belief_Hz_arr[i_t+1] = delta_belief_next
            Detuning_belief_Hz_std_arr[i_t+1] = std_belief_next
    
    return Detuning_belief_Hz_arr,Detuning_belief_Hz_std_arr,std_belief_next,delta_belief_next


@jit(nopython=True)
def calc_belief_in_error(ERR_arr,ERR_std_arr,N_stab=1):
    if (N_stab<=0): N_stab = 1e-100
    
    ## Feedback coefficient - can be dynamic.
    I_j = -1
    
    w_arr = 1/ERR_std_arr**2 # weight of MEASUREMENTS
    
    #m_m_arr = ERR_arr*0 # belief of error BEFORE feedback
    m_p_arr = ERR_arr*0 # belief of error AFTER feedback
    std_m_arr = ERR_std_arr*0 # std of error belief
    
    ## Taking for granted: feedback was applied EXACTLY as calculated.
    ## Array of hardware commands should be supplied and verified at this stage.
    
    for j in range(len(ERR_arr)):
        
        std_ERR_j = ERR_std_arr[j]
        ERR_j = ERR_arr[j]
        
        if j==0:
            std_m_jm1 = std_ERR_j
            m_jm1_p = ERR_j
        else:
            std_m_jm1 = std_m_arr[j-1]
            m_jm1_p = m_p_arr[j-1]
        
        w_jm1_prime  = 1/std_m_jm1**2
        w_j = w_arr[j]
        
        # Effective number of measurements
        N_eff = (std_ERR_j/std_m_jm1)**2
        
        # BELIEF m - BEFORE FEEDBACK (minus symbol)
        m_j_m = (w_j*ERR_j + w_jm1_prime*m_jm1_p)/(w_j+w_jm1_prime)
        # second term is always zero for I_j=-1
        
        # Variance in BELIEF
        std_m_j = np.sqrt(   ( (N_eff*std_m_jm1)**2 + (ERR_j-m_jm1_p)**2 ) / (N_eff+N_stab)**2    )
        # std_m_j = std_ERR_j
        
        # BELIEF m - AFTER FEEDBACK (plus symbol)
        m_j_p = (1+I_j)*m_j_m #always zero for I_j=-1
        
        std_m_arr[j] = std_m_j
        m_p_arr[j] = m_j_p
        
        
    ## Return latest error belief: convert this to detuning to get the hardware shift.
    return (-1*I_j)*m_j_m




class Heuristic_Detuning_Opimizer():
    
    ## Two Pulse Scheme
    
    def __init__(self,
                t_pulse=90e-6, #pulse duration
                Delta_d_Hz=None, #pulse offset from center frequency, Hz; None for automatic
                p=0.02, #probability at Delta=0, calculates Omega_Hz automatically
                Omega_Hz=None, #coupling strength
                sigma_memory = 5, #units: shot no; distant shots have less weight
                sigma_outlier = 3,
                mA_per_Hz=2.9, #coil current to detuning conversion
                ERR_target=None, #None to calculate automatically
                PID_P_Hz=None,
                sigma_N=100, #shot noise; placeholder for old method
                N_stab=3,
                std_amplify=1,
                I_const=0,#integral const
                ):

        self.t_pulse=t_pulse
        self.p = p
        self.Delta_d_Hz=Delta_d_Hz
        self.Omega_Hz=Omega_Hz
        self.mA_per_Hz=mA_per_Hz
        self.ERR_target=ERR_target
        self.sigma_memory = sigma_memory
        self.sigma_outlier = sigma_outlier
        self.sigma_N = sigma_N
        self.N_stab=N_stab
        self.std_amplify = std_amplify
        self.I_const=I_const
        
        # self.Delta_flat_N_Hz = 1/self.t_pulse/4
        
        ## Coupling Strength
        if self.Omega_Hz is None:
            self.Omega_rad = get_optimal_Omega_rad(self.p,self.t_pulse)
            self.Omega_Hz = self.Omega_rad / (2*np.pi)
        else:
            self.Omega_rad = 2*np.pi*self.Omega_Hz
            self.p = get_p_TLS_analytic(self.Omega_rad,0,self.t_pulse)
        
        ## Pulse Spacing
        if self.Delta_d_Hz is None:
            self.Delta_d_Hz = get_Delta_spacing_Hz_optimize(self.p,self.Omega_rad,self.t_pulse,Delta_Hz_guess="auto",tol=1e-10)
        self.Delta_d_rad = self.Delta_d_Hz*2*np.pi
        
        if PID_P_Hz is None:
            self.PID_P_rad = 1/get_ERR_slope_rad_twopulse(self.t_pulse,
                                                        self.Omega_rad,
                                                        -self.Delta_d_rad,
                                                        self.Delta_d_rad*0.1,
                                                        num_points=1000)
            self.PID_P_Hz = self.PID_P_rad / (2*np.pi)
        else:
            self.PID_P_rad = 2*np.pi*PID_P_Hz
            self.PID_P_Hz = PID_P_Hz
            
        
        self.frac1 = get_p_TLS_analytic(self.Omega_rad,-self.Delta_d_rad,self.t_pulse)
        self.frac2 = (1-self.frac1)*get_p_TLS_analytic(self.Omega_rad,self.Delta_d_rad,self.t_pulse)
        self.p_total = self.frac1 + self.frac2
        if self.ERR_target is None:
            self.ERR_target = get_ERR(self.frac1,self.frac2)
        
        self.weights = None
    
    def convert_Hz_mA(self,Hz=None,mA=None):
        if Hz is None: return 1/(self.mA_per_Hz)*mA
        else: return self.mA_per_Hz*Hz
    
    def get_Detuning_Hz_ERR(self,ERR,ERR_target=None):
        if ERR_target is None: ERR_target = self.ERR_target
        return self.PID_P_Hz*(ERR-ERR_target)
    
    def get_array_weights(self,arr,tail_length=None):
        if tail_length is None: tail_length = self.sigma_memory
        shot_arr = np.arange(len(arr))
        weights = np.exp(-1/2 * ( (shot_arr-shot_arr[-1])/tail_length )**2)
        weights /= np.max(weights)
        return weights
    
    ## Shot noise estimator
    def get_shot_noise_N(self,N1,N2,min_N=None):
        if min_N is None: min_N=self.sigma_auto_min_N
        ERR = get_ERR(N1,N2)
        Delta_Hz = self.get_Detuning_Hz_ERR(ERR)
        mask_flat = np.abs(Delta_Hz)<(1/self.t_pulse/4)
        mask_flat *= N1>=min_N
        mask_flat *= N2>=min_N
        if np.sum(mask_flat)<5: return self.sigma_N
        Delta_Hz = Delta_Hz[mask_flat] * 0
        Delta_rad = Delta_Hz*2*np.pi
        N1 = N1[mask_flat]
        N2 = N2[mask_flat]
        frac1 = get_p_TLS_analytic(self.Omega_rad,-self.Delta_d_rad+Delta_rad,self.t_pulse)
        frac2 = (1-frac1)*get_p_TLS_analytic(self.Omega_rad,self.Delta_d_rad+Delta_rad,self.t_pulse)
        # N0_expected = get_N0_N1_N2_noisy(N1,N2,frac1,frac2)
        N0_expected = np.mean(N1+N2)/(frac1+frac2)
        # N0_expected = (N1+N2)/(frac1+frac2)
        diffs1 = N0_expected*frac1-N1
        diffs2 = N0_expected*frac2-N2
        diffs = np.concatenate([diffs1-np.mean(diffs1),diffs2-np.mean(diffs2)])
        return np.std(diffs)#*100/0.159
    
    ## OLD FUNCTION
    def calc_resonant_Delta_Hz_old(self,t_arr,N1_arr,N2_arr,Delta_Hz_hardware_arr):
        
        ## Do not respond if there's not enough data, or if data is not new.
        if len(t_arr)<1 or len(N1_arr)<1 or len(N2_arr)<1:
            return 0
        
        t_arr = np.array(t_arr)
        N1_arr = np.array(N1_arr)
        N2_arr = np.array(N2_arr)
        Delta_Hz_hardware_arr = np.array(Delta_Hz_hardware_arr)
        weights = self.get_array_weights(t_arr)

        ERR_arr = get_ERR(N1_arr,N2_arr)
        Detuning_Hz_arr = self.get_Detuning_Hz_ERR(ERR_arr)
        resonant_Delta_Hz_hardware_arr = Delta_Hz_hardware_arr - Detuning_Hz_arr
        
        resonant_Delta_Hz_hardware = np.average(resonant_Delta_Hz_hardware_arr,weights=weights)
        
        ## Check for outliers
        std_Delta_Hz = std_weights(resonant_Delta_Hz_hardware_arr,resonant_Delta_Hz_hardware,weights)
        self.std_Delta_Hz = std_Delta_Hz
        diff = resonant_Delta_Hz_hardware_arr - resonant_Delta_Hz_hardware
        mask = np.abs(diff)<(self.sigma_outlier*std_Delta_Hz)
        self.t_arr_nofilt = t_arr.copy()
        self.resonant_Delta_Hz_hardware_arr_nofilt = resonant_Delta_Hz_hardware_arr.copy()
        self.weights_nofilt = weights.copy()
        if (not np.all(mask)) and np.sum(mask)>0:
            t_arr = t_arr[mask]
            weights = weights[mask]
            ERR_arr = ERR_arr[mask]
            resonant_Delta_Hz_hardware_arr = resonant_Delta_Hz_hardware_arr[mask]
            resonant_Delta_Hz_hardware = np.average(resonant_Delta_Hz_hardware_arr,weights=weights)
        
        self.t_arr = t_arr.copy()
        self.weights = weights.copy()
        self.ERR_arr = ERR_arr.copy()
        self.resonant_Delta_Hz_hardware_arr = resonant_Delta_Hz_hardware_arr.copy()
        self.resonant_Delta_Hz_hardware = resonant_Delta_Hz_hardware
        
        return resonant_Delta_Hz_hardware
    ## OLD FUNCTION ^^
    
    
    
    ## 
    def calc_resonant_Delta_Hz(self,t_arr,
                               N1_arr,N2_arr,
                               sigma_N1_arr,sigma_N2_arr,
                               Delta_Hz_hardware_arr):
        
        ## Kalman Filter
        ## Maximum a Posteriori (MAP) estimation
        
        ## Do not respond if there's not enough data, or if data is not new.
        if len(t_arr)<1 or len(N1_arr)<1 or len(N2_arr)<1:
            return 0
        
        t_arr = np.array(t_arr)
        N1_arr = np.array(N1_arr)
        N2_arr = np.array(N2_arr)
        sigma_N1_arr = np.array(sigma_N1_arr)
        sigma_N2_arr = np.array(sigma_N2_arr)
        Delta_Hz_hardware_arr = np.array(Delta_Hz_hardware_arr)

        ERR_arr = get_ERR(N1_arr,N2_arr)
        # ERR_std_arr = get_ERR_std(N1_arr,N2_arr,self.sigma_N)
        ERR_std_arr = get_ERR_std_sep(N1_arr,N2_arr,sigma_N1_arr,sigma_N2_arr)
        Detuning_Hz_arr = self.get_Detuning_Hz_ERR(ERR_arr)
        Detuning_Hz_std_arr = self.get_Detuning_Hz_ERR(ERR_std_arr,ERR_target=0)
        resonant_Delta_Hz_hardware_arr = Delta_Hz_hardware_arr - Detuning_Hz_arr
        
        # ## to do: numba
        # Detuning_belief_Hz_arr = Detuning_Hz_arr*0
        # Detuning_belief_Hz_arr[0] = resonant_Delta_Hz_hardware_arr[0]
        # Detuning_belief_Hz_std_arr = Detuning_Hz_arr*0
        # Detuning_belief_Hz_std_arr[0] = Detuning_Hz_std_arr[0]
        # for i_t,t in enumerate(t_arr):
            
        #     std_believe = Detuning_belief_Hz_std_arr[i_t]
        #     w_believe = 1/std_believe**2
        #     delta_believe = Detuning_belief_Hz_arr[i_t]
            
        #     std_observe = Detuning_Hz_std_arr[i_t]
        #     w_observe  = 1/std_observe**2
        #     delta_observe = resonant_Delta_Hz_hardware_arr[i_t]
            
        #     N_eff = (std_observe/std_believe)**2
        #     std_belief_next = np.sqrt((N_eff*std_believe**2 + (delta_believe-delta_observe)**2) / (N_eff+1))
        #     # std_belief_next =  w_believe
        #     # if (i_t>0): std_belief_next+= (delta_believe-delta_observe)**(-2)
        #     # std_belief_next = std_belief_next**(-1/2)
        #     delta_belief_next = (delta_observe*w_observe+delta_believe*w_believe)/(w_observe+w_believe)
        #     if (i_t+1)<len(t_arr):
        #         Detuning_belief_Hz_arr[i_t+1] = delta_belief_next
        #         Detuning_belief_Hz_std_arr[i_t+1] = std_belief_next
            
        # resonant_Delta_Hz_hardware = delta_belief_next
        # self.std_belief_Hz = std_belief_next
        # # print(std_belief_next, N_eff)
        
        res = calc_belief_arrays(resonant_Delta_Hz_hardware_arr,Detuning_Hz_std_arr,self.N_stab,self.std_amplify)
        Detuning_belief_Hz_arr,Detuning_belief_Hz_std_arr,std_belief_next,delta_belief_next = res
        resonant_Delta_Hz_hardware = delta_belief_next
        self.std_belief_Hz = std_belief_next
        self.Detuning_belief_Hz_arr = Detuning_belief_Hz_arr
        self.Detuning_belief_Hz_std_arr = Detuning_belief_Hz_std_arr
        
        # unc_floor = 1/self.t_pulse/1000
        # unc_arr = Detuning_Hz_std_arr**2 + unc_floor**2
        # if len(unc_arr)>1:
        #     jumps = abs(resonant_Delta_Hz_hardware_arr[1:] - resonant_Delta_Hz_hardware_arr[:-1])
        #     jumps_aggr = np.flip(np.cumsum(np.flip(jumps)))
        #     unc_arr[0:-1] += 2*jumps_aggr**2
            
        #     # jumps_aggr = resonant_Delta_Hz_hardware_arr - resonant_Delta_Hz_hardware_arr[-1]
        #     # # unc_arr += 0.001*jumps_aggr**2
        #     # unc_arr += 5*jumps_aggr**2
        # weights = 1/unc_arr
        
        # resonant_Delta_Hz_hardware = np.average(resonant_Delta_Hz_hardware_arr,weights=weights)
        # resonant_Delta_Hz_hardware = np.average(resonant_Delta_Hz_hardware_arr)
        # resonant_Delta_Hz_hardware = get_COM(resonant_Delta_Hz_hardware_arr,weights)
        
        # ## Check for outliers
        # std_Delta_Hz = std_weights(resonant_Delta_Hz_hardware_arr,resonant_Delta_Hz_hardware,weights)
        # self.std_Delta_Hz = std_Delta_Hz
        # diff = resonant_Delta_Hz_hardware_arr - resonant_Delta_Hz_hardware
        # mask = np.abs(diff)<(self.sigma_outlier*std_Delta_Hz)
        
        self.t_arr = t_arr.copy()
        # self.weights = weights.copy()
        self.ERR_arr = ERR_arr.copy()
        self.ERR_arr_std = ERR_std_arr.copy()
        self.resonant_Delta_Hz_hardware_arr = resonant_Delta_Hz_hardware_arr.copy()
        self.resonant_Delta_Hz_hardware_std_arr = Detuning_Hz_std_arr.copy()
        
        ## Integral term: accumulate all data
        if self.I_const!=0 and len(t_arr)>3:
            ERR_arr_I = ERR_arr.copy() - self.ERR_target
            ERR_arr_I[0] = 0
            resonant_Delta_Hz_hardware -= self.I_const*np.trapz(ERR_arr_I,t_arr)
        
        self.resonant_Delta_Hz_hardware = resonant_Delta_Hz_hardware
        
        return resonant_Delta_Hz_hardware
    
    
    ## 2026-01-29
    def calc_Detuning_Shift_Hz(self,
                               N1_arr,N2_arr,
                               sigma_N1_arr,sigma_N2_arr):
        
        ## Do not respond if there's not enough data, or if data is not new.
        if len(N1_arr)<1 or len(N2_arr)<1: return 0
        
        N1_arr = np.array(N1_arr)
        N2_arr = np.array(N2_arr)
        sigma_N1_arr = np.array(sigma_N1_arr)
        sigma_N2_arr = np.array(sigma_N2_arr)

        ERR_arr = get_ERR(N1_arr,N2_arr) - self.ERR_target
        ERR_std_arr = get_ERR_std_sep(N1_arr,N2_arr,sigma_N1_arr,sigma_N2_arr)
        
        ERR_belief = calc_belief_in_error(ERR_arr,ERR_std_arr,N_stab=1)
        Detuning_Shift_Hz = -1*self.get_Detuning_Hz_ERR(ERR_belief,ERR_target=0)
        return Detuning_Shift_Hz
        
    
    def __str__(self):
        temp_str = "\nTwo Pulse Parameters: " \
        + "\nt_pulse: " + str(self.t_pulse) \
        + "\nDelta_d_Hz: " + str(self.Delta_d_Hz) \
        + "\np: " + str(self.p) \
        + "\nOmega_Hz: " + str(self.Omega_Hz) \
        + "\nPID_P_Hz: " + str(self.PID_P_Hz) \
        + "\nERR_target: " + str(self.ERR_target) \
        + "\np_total: " + str(self.p_total)
        return temp_str


if __name__ == '__main__':
    # Omega_Hz = 66
    # t = 550e-6
    # p = get_p_TLS_analytic(Omega_Hz*2*np.pi,0,t)
    # print("p=",p)
    
    # test = get_Delta_spacing_from_t(1000e-6,p=0,angular=True)
    # print(test)
    
    # print(get_ERR_expected_offset(0.0000000000001))
    
    Omega0=3563 #Hz
    
    
    t1=100e-6
    # pt_target = 0.01
    # p = optimize_p_pt(t1,pt_target,tol=1e-12)
    p=0.01
    kHz_to_mA = 2.884 #1,-1 -> 2,-2
    Hz_to_mA = kHz_to_mA/1000
    Omega1_rad = get_optimal_Omega_rad(p,t1)
    target_Omega_Hz = Omega1_rad / (2*np.pi)
    Delta_d1_rad = 2*np.pi*get_Delta_spacing_Hz_optimize(p,Omega1_rad,t1,tol=1e-10)
    Delta_d1_rad_analytic = get_Delta_spacing_from_t(t1,p=p,angular=True)
    
    P_Hz_analytic = get_PID_P_analytical_Hz(t1,p)
    # P_Hz_numerical = 1/(get_ERR_slope_rad_twopulse(t1,Omega1_rad,-Delta_d1_rad,
    #                                Delta_d1_rad*0.25,num_points=1000,
    #                                t2=None,Omega2_rad=None,Delta_d2_rad=None)) / (2*np.pi)
    P_Hz_numerical = get_R_Hz_poly(t1,p)
    
    p1 = get_p_TLS_analytic(Omega1_rad,-Delta_d1_rad,t1)
    p2 = (1-p1)*get_p_TLS_analytic(Omega1_rad,Delta_d1_rad,t1)
    pt_actual = p1+p2
    
    print("Pulse time:", t1*1e6, "us")
    # print("pt_target:", pt_target)
    # print("pt_actual:", pt_actual)
    print("p:", p)
    print("Omega:", target_Omega_Hz, "Hz")
    print("Delta_d (numerical):", Delta_d1_rad/(2*np.pi), "Hz")
    # print("Delta_d (analytic):", Delta_d1_rad_analytic/(2*np.pi), "Hz")
    
    # print("P (analytic):", P_Hz_analytic, "Hz")
    print("P (numerical):", P_Hz_numerical, "Hz")
    # print("P test:", 1/(3.1*t1))
    
    # print("P (analytic):", P_Hz_analytic*Hz_to_mA, "bZ mA")
    print("P (numerical):", P_Hz_numerical*Hz_to_mA, "bZ mA")
    
    ERR_offset = get_ERR_offset_numerical(t1,Omega1_rad,-Delta_d1_rad)
    print("ERR_offset",ERR_offset)
    
    Delta_ERR0_Hz = twopulses_Delta_Hz_zero_imbalance(t1,
                                                    Omega1_rad,
                                                    -Delta_d1_rad, 
                                                    tol=1e-10)
    
    print("Delta_ERR0_Hz",Delta_ERR0_Hz)
    
    
    p1_p2 = get_p_two_pulses(t1,Omega1_rad,-Delta_d1_rad,
                             t1,Omega1_rad,Delta_d1_rad)
    p_total_p = np.sum(p1_p2)/p
    print("p_total=",p_total_p,"p")
    
    print("Attenuator Voltage:", get_microwave_attn_V(Omega0,target_Omega_Hz,const=0.406), "V")
    
    
    
    print("\n")
    given_attn_voltage = 1.3679279748169775
    print("For voltage", given_attn_voltage)
    print("Omega is", get_microwave_attn_Omega(Omega0,given_attn_voltage), "Hz")
    
    ## Calculate p for given pulse time and coupling strength
    print("\n")
    t_pulse = 150e-6
    Omega_Hz = 278
    calc_p = get_p_TLS_analytic(2*np.pi*Omega_Hz,0,t_pulse)
    print("For",t_pulse*1e6,"us and", Omega_Hz, "Hz,p=",calc_p)
    
    
    ## Calculate ptotal = pt
    t_Delta_d1_Hz = 0.5
    Delta_d1_Hz = t_Delta_d1_Hz/t1
    Delta_d1_rad = 2*np.pi*Delta_d1_Hz
    p_target = 1e-100
    Omega1_rad = get_optimal_Omega_rad(p_target,t1)
    p1_p2 = get_p_two_pulses(t1,Omega1_rad,-Delta_d1_rad,
                             t1,Omega1_rad,Delta_d1_rad)
    pt = np.sum(p1_p2)
    print("\npt/p:", pt/p_target)
    
    
    ## Calculate Magnetic Field Sensitivity for Transition
    slope = get_Hz_to_delta_T_linear_conversion(B0_G=0.8,
                                            dB_G=0.01,numpoints=2000,poly_deg=5,
                                            F1=1,mF1=-1,F2=2,mF2=-2)
    print("Magnetic Sensitivity:", slope, "T/Hz")
    print("Inverse:", 1/slope, "Hz/T")
    
    # Delta_rad_arr = np.linspace(-4*Delta_d1_rad,4*Delta_d1_rad,1000)
    
    # test = get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,Delta_rad_arr)
    # ERR = get_ERR_arr(test)
    # print(test.shape)
    # print(ERR.shape)
    
    ## Print fractions - no fixes
    # p_arr = get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,0)
    # print(p_arr)
    
    # # Test t2 correction
    # # t2_optimal = get_optimal_t2_analytic(t1,p)
    # t2_optimal = twopulses_t2_optimize_ERR_offset(t1,Omega1_rad,Delta_d1_rad,
    #                                       t2_guess=None,Omega2_rad=None,Delta_d2_rad=None, 
    #                                       tol=1e-10)
    # p_arr = get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,0,t2=t2_optimal)
    # print(p_arr)
    
    ## Test Omega2 correction
    # # Omega2_optimal_rad = get_optimal_Omega2_Hz_analytic(Omega1_rad,p)
    # Omega2_optimal_rad = twopulses_Omega2_rad_optimize_ERR_offset(t1,Omega1_rad,Delta_d1_rad,
    #                                               t2=None,Omega2_rad_guess=None,Delta_d2_rad=None, 
    #                                               tol=1e-10)
    # p_arr = get_p_twopulses_lock(t1,Omega1_rad,Delta_d1_rad,0,Omega2_rad=Omega2_optimal_rad)
    # print(p_arr)
    
    # ## Test N2 correction
    # # N2_multiplier = get_N2_correction_analytical(p)
    # N2_multiplier = get_N2_correction_exact(t1,Omega1_rad,Delta_d1_rad)
    # p_arr2 = p_arr.copy()
    # p_arr2[-1]*= N2_multiplier
    # print(p_arr2)

==> anc/Labscript_Feedback_Loop/lyse/EG_helper_funcs_v2.py <==
#Author: Edvinas Gvozdiovas, NIST/Vilnius University 2026-02-03
import numpy as np
import h5py
import os
import matplotlib
import collections.abc as collections
# from scipy.special import spence
# import mpmath as mp
import scipy
from scipy.spatial import ConvexHull
# from lyse import Run
from functools import lru_cache as cache
from collections.abc import Iterable
# np_polylog = np.frompyfunc(mp.polylog,2,1)
# from numba import jit, njit
# import numba
from scipy import signal
import itertools
import matplotlib.pyplot as plt
plt.style.use('tableau-colorblind10')


## Extremely inefficient correlation calculator
from numba import njit, prange
@njit(parallel=True)
def correlate_noFFT(data1,data2=None,subtract_mean=True,avg=True,variance=False):
    if data2 is None: data2=data1
    data1c = data1.copy()
    data2c = data2.copy()
    if subtract_mean:
        data1c -= np.nanmean(data1c)
        data2c -= np.nanmean(data2c)
    n = data1c.shape[0]
    result = np.zeros(2*n+1,dtype=float)
    for lag in prange(-n,n+1):
        sum_val = 0.0
        num = 0
        for i in range(n):
            i2 = i+lag
            if (i2<0 or i2>=n): continue;
            num += 1
            sum_val += (data1c[i]*data2c[i2])
        if avg: sum_val /= num
        result[lag+n] = sum_val
    if variance:
        result2 = np.zeros(2*n+1,dtype=float)
        for lag in prange(-n,n+1):
            sum_val = 0.0
            num = 0
            for i in range(n):
                i2 = i+lag
                if (i2<0 or i2>=n): continue;
                num += 1
                sum_val += (data1c[i]*data2c[i2]-result[lag+n])**2
            if avg: sum_val /= (num*(num-1))
            result2[lag+n] = sum_val
        return [result,result2]
    return [result]

def get_Tukey_2D(obj,alpha=0.5):
    if alpha==0: return np.ones(obj.shape,dtype=float)
    tukey_x = signal.windows.tukey(obj.shape[1],alpha=alpha)
    tukey_y = signal.windows.tukey(obj.shape[0],alpha=alpha)
    return np.outer(tukey_y,tukey_x)

# def gen_uniform_random_B_2D(shape,disorder_scale,k_mask=None,seed=None):
#     if seed is not None: np.random.seed(seed)
#     B_random = np.random.uniform(low=-disorder_scale,high=disorder_scale,size=shape).astype(float)
    
#     if not (k_mask is None):
#         B_k = np.fft.fft2(B_random)
#         B_k *= k_mask
#         B_random = np.real(np.fft.ifft2(B_k))
    
#     return B_random

def get_antiderivative_regularization(grad_y,XX_m,YY_m,
                                      k_smoothing=1e-100,
                                      I_target = 0.5,
                                      target_mask = None, #this is actually a float; check which pixels to grab
                                      n=5,
                                      debug=False, #all parameters below are relevant only to debug mode
                                      k_Rx=2*np.pi/21e-6,
                                      k_Ry=2*np.pi/6.5e-6,
                                      k_NA=None):
    
    spacing_y = abs(np.mean(YY_m[1:,0] - YY_m[:-1,0]))
    spacing_x = abs(np.mean(XX_m[0,1:] - XX_m[0,:-1]))
    ky = 2*np.pi*np.fft.fftfreq(YY_m.shape[0], spacing_y)
    kx = 2*np.pi*np.fft.fftfreq(XX_m.shape[1], spacing_x)
    KX,KY=np.meshgrid(kx,ky)
    
    grad_y_k = np.fft.fftn(grad_y)
    
    # I_k =  -1j*KY/(k_smoothing**2 + KY**2) * grad_y_k
    I_k =  -1j*np.sign(KY)*np.abs(KY)**n/( k_smoothing**(n+1) + np.abs(KY)**(n+1) ) * grad_y_k
    
    I = np.fft.ifftn(I_k)
    if debug and np.sum(np.abs(I))>0:
        print("I imag/real ratio:", np.sum(np.abs(np.imag(I)))/np.sum(np.abs(np.real(I))))
    I = np.real(I)
    if target_mask is None: target_mask = np.ones(XX_m.shape,dtype=bool)
    grab_px = target_mask>0
    float_mask = target_mask[grab_px]
    I -= np.mean(I[grab_px]*float_mask)
    I += I_target*np.mean(float_mask)
    
    # print("Mask-averaged I mean:", np.mean(I[grab_px]*float_mask))
    
    if debug:
        
        print("Mask-averaged I mean:", np.mean(I[grab_px]*float_mask))
    # 
        slice_grad_y_ky = np.abs(np.fft.fftshift(grad_y_k[:,0]))**2
        slice_I_ky = np.abs(np.fft.fftshift(I_k[:,0]))**2
        
        if np.mean(slice_grad_y_ky)!=0: slice_grad_y_ky /= np.mean(slice_grad_y_ky)
        if np.mean(slice_I_ky)!=0: slice_I_ky /= np.mean(slice_I_ky)
        
        ky_plot_data = np.fft.fftshift(ky)
        # ky_plot = np.fft.fftshift(ky)
        
        ky_plot = np.linspace(np.min(ky_plot_data),np.max(ky_plot_data),100000)
        
        k_min = np.min([k_Rx,k_Ry])
        # k_max = np.max([k_Rx,k_Ry]) * 3
        k_max = k_NA*1.25
        k_mask_keep = np.abs(ky_plot)>=k_min
        # k_mask_ignore = np.abs(kx_plot)<=k_min
        
        color_used = plt.rcParams['axes.prop_cycle'].by_key()['color'][1]
        color_true = plt.rcParams['axes.prop_cycle'].by_key()['color'][0]
        
        ky_keep = ky_plot[k_mask_keep]
        
        # k_inv_masked = 1/(ky_keep)
        k_inv_plot = 1/ky_plot
        k_inv_interest = 1/ky_keep
        y_max1 = np.max(np.abs(k_inv_interest))
        
        # ky_plot_used = ky_plot/(k_smoothing**2 + ky_plot**2)
        ky_plot_used = np.sign(ky_plot)*np.abs(ky_plot)**n / (k_smoothing**(n+1)+np.abs(ky_plot)**(n+1))
        y_max2 = np.max(np.abs(ky_plot_used)) * 1.1
        
        y_max = np.max([y_max1,y_max2])
        
        fig, axs = plt.subplots(2,1,sharex=True)
        ax = axs[0]
        ax_result = axs[1]
        ax.plot(ky_plot[ky_plot>0],k_inv_plot[ky_plot>0],label="true",color=color_true,linestyle="solid",linewidth=6)
        ax.plot(ky_plot[ky_plot<0],k_inv_plot[ky_plot<0],color=color_true,linestyle="solid",linewidth=6)
        # ax.plot(kx_keep[kx_keep>0],k_inv_masked[kx_keep>0],label="true",color=color_true,linestyle="solid",linewidth=6)
        # ax.plot(kx_keep[kx_keep<0],k_inv_masked[kx_keep<0],color=color_true,linestyle="solid",linewidth=6)
        ax.plot(ky_plot,ky_plot_used,label="regularized",color=color_used,linewidth=2.5)
        
        ax_result.plot(ky_plot_data,slice_grad_y_ky,color=plt.rcParams['axes.prop_cycle'].by_key()['color'][0],label="dI/dy")
        ax_result.plot(ky_plot_data,slice_I_ky,color=plt.rcParams['axes.prop_cycle'].by_key()['color'][1],label="I")
        ax_result.legend()
        
        ax_result.set_ylabel("PSD")
        
        axs[-1].set_xlabel("$k_y$, $m^{-1}$")
        ax.set_ylabel("$1 / k$, $m$")
        
        ax.axhline(0,color="grey",linestyle="solid",zorder=0,linewidth=3,alpha=0.25)
        ax.axvline(0,color=color_true,linestyle="solid",zorder=0,linewidth=6)
        
        for temp_k in [k_Rx,k_Ry]:
            ax.axvline(temp_k,color="black",linestyle="dashed",zorder=0,linewidth=1,alpha=0.25)
            ax.axvline(-temp_k,color="black",linestyle="dashed",zorder=0,linewidth=1,alpha=0.25)
        
        ax.axvline(-k_smoothing,color="green",linestyle="dashed",zorder=0,linewidth=1,alpha=0.25)
        ax.axvline(k_smoothing,color="green",linestyle="dashed",zorder=0,linewidth=1,alpha=0.25)
        
        
        
        if not (k_NA is None):
            for temp_ax in axs:
                temp_ax.axvline(k_NA,color="red",linestyle="dashed",zorder=0,linewidth=3,alpha=1,label="NA")
                temp_ax.axvline(-k_NA,color="red",linestyle="dashed",zorder=0,linewidth=3,alpha=1)
        
        ax.set_ylim([-y_max,y_max])
        # ax.autoscale(enable=True, axis='x', tight=True)
        ax.set_xlim([-k_max,k_max])
        # ax.legend()
    
    return I



# def gen_uniform_random_B_2D(XX_m,YY_m,k_NA,B_std=1,seed=None,tukey_alpha=0.1,verbose=False):
    
#     if not(seed is None): np.random.seed(seed)
    
#     spacing_y = abs(np.mean(YY_m[1:,0] - YY_m[:-1,0]))
#     spacing_x = abs(np.mean(XX_m[0,1:] - XX_m[0,:-1]))
#     ky = 2*np.pi*np.fft.fftfreq(YY_m.shape[0], spacing_y)
#     kx = 2*np.pi*np.fft.fftfreq(XX_m.shape[1], spacing_x)
#     KX,KY=np.meshgrid(kx,ky)
#     K_R = np.sqrt(KX**2 + KY**2)
#     k_mask = K_R<=k_NA
    
#     B = np.random.uniform(low=-1,high=1,size=XX_m.shape)
#     ## Change to Gaussian, set sigma here to 1
#     B *= get_Tukey_2D(B,alpha=tukey_alpha) #this can go away
#     B_k = np.fft.fft2(B) #do fftn
#     B_k *= k_mask
#     # B_k[(KX==0.0)&(KY==0.0)] = 0
#     B = np.fft.ifft2(B_k) #do ifftn
#     if verbose: print("B imag/real ratio:", np.sum(np.abs(np.imag(B)))/np.sum(np.abs(np.real(B))))
#     B = np.real(B)
#     ## precalc std B
#     ## rescale = 
#     if np.std(B)>0: B /= np.std(B) #change to if np.std(B)!=0
#     B *= B_std #move inside if
#     return B

## Version 2025-11-19
def gen_uniform_random_B_2D(XX_m,YY_m,k_NA=np.inf,B_std=1,seed=None,verbose=False):
    
    if not(seed is None): np.random.seed(seed)
    
    B = np.random.normal(loc=0,scale=1,size=XX_m.shape)
    # B = np.random.normal(loc=0,scale=B_std,size=XX_m.shape)
    
    if np.isfinite(k_NA):
        spacing_y = abs(np.mean(YY_m[1:,0] - YY_m[:-1,0]))
        spacing_x = abs(np.mean(XX_m[0,1:] - XX_m[0,:-1]))
        ky = 2*np.pi*np.fft.fftfreq(YY_m.shape[0], spacing_y)
        kx = 2*np.pi*np.fft.fftfreq(XX_m.shape[1], spacing_x)
        KX,KY=np.meshgrid(kx,ky)
        K_R = np.sqrt(KX**2 + KY**2)
        k_mask = K_R<=k_NA
        B_k = np.fft.fftn(B)
        B_k *= k_mask
        B = np.fft.ifftn(B_k)
        if verbose: print("B imag/real ratio:", np.sum(np.abs(np.imag(B)))/np.sum(np.abs(np.real(B))))
        B = np.real(B)
    
    B_result_std = np.std(B)
    if B_result_std!=0: B *= B_std/B_result_std
    return B

# def gen_uniform_random_B_2D(XX_m,YY_m,k_NA,disorder_scale=1,seed=None):
    
#     if seed is not None: np.random.seed(seed)
    
#     ## Use 2D RFFT to generate purely real signal
#     spacing_y = np.mean(YY_m[1:,0] - YY_m[:-1,0])
#     spacing_x = np.mean(XX_m[0,1:] - XX_m[0,:-1])
#     ky = 2*np.pi*np.fft.fftfreq(YY_m.shape[0], spacing_y)
#     kx = 2*np.pi*np.fft.rfftfreq(XX_m.shape[1], spacing_x)
    
#     KX,KY=np.meshgrid(kx,ky)
#     K_R = np.sqrt(KX**2 + KY**2)
#     k_mask = K_R<=k_NA
    
#     ## Create random phases between 0 and 2pi in k space
#     B_k = np.exp(1j*np.random.uniform(low=0,high=2*np.pi,size=KX.shape))
#     B_k *= k_mask
    
#     ## Set mean to zero
#     mask_mean = (KX==0.0)&(KY==0.0)
#     B_k[mask_mean] = 0

#     B = np.fft.irfft2(B_k)
    
#     B /= np.std(B)
#     B *= disorder_scale
    
#     return B

# def gen_uniform_random_B_2D(shape,k_mask=1,seed=None):
#     if seed is not None: np.random.seed(seed)
#     speckle_k = np.ones(shape,dtype=complex)
#     speckle_k *= np.exp(1j*np.random.uniform(low=0,high=2*np.pi,size=shape))
#     speckle_k *= k_mask
#     speckle = np.real(np.fft.ifft(speckle_k))
#     speckle -= np.mean(speckle)
#     return speckle

def finermesh_subpixels(img,subpixels_factor=1):
    img_ext = img.copy()
    if subpixels_factor>1:
        for i_dim in range(img.ndim):
            img_ext = np.repeat(img_ext,subpixels_factor,i_dim)
    return img_ext

def shift_RWA(value,shift):
    if shift<0: raise ValueError("shift cannot be negative")
    if value>0: return value - shift
    else: return value + shift

def get_COM(coords,weights):
    # weights = np.abs(weights)
    return np.nansum(weights*coords) / np.nansum(weights)

def nmoment(coords,weights,center,order):
    return np.nansum(weights*(coords-center)**order) / np.nansum(weights)

def get_data_thresh(data,min_percent=0.1,min_num=100):
    temp_max = np.nanmax(data)
    num_thresh1 = len(data.ravel())*min_percent
    num_thresh2 = min_num
    while True:
        num_peak = np.sum(data>=temp_max)
        if num_peak>=num_thresh1 or num_peak>=num_thresh2: break
        temp_max = np.nanmax(data[data<temp_max])
        if temp_max <= np.nanmin(data): break
    return temp_max

def dict_get(d,key,default=None):
    if key in d: return d[key]
    else: return default

def flatten(xs):
    for x in xs:
        if isinstance(x, Iterable) and not isinstance(x, (str, bytes)):
            yield from flatten(x)
        else:
            yield x

def odd_even(x):
    if int(x)%2==0: return 'even'
    else: return 'odd'

def find_nearest_index(a, a0): return np.abs(np.array(a)-a0).argmin()

def patch_meshgrid(data, method="nearest"):
    if np.all(np.isfinite(data)): return data
    print("patch_meshgrid: fixing", np.sum(~np.isfinite(data)), "bad pixels")
    
    x = np.arange(0, data.shape[1])
    y = np.arange(0, data.shape[0])
    XX,YY = np.meshgrid(x, y)
    
    data_masked = np.ma.masked_invalid(data)
    
    x_valid = XX[~data_masked.mask]
    y_valid = YY[~data_masked.mask]
    data_valid = data_masked[~data_masked.mask]
    
    x_invalid = XX[data_masked.mask]
    y_invalid = YY[data_masked.mask]
    
    data[data_masked.mask] = scipy.interpolate.griddata((x_valid, y_valid),
                                                         data_valid,
                                                         (x_invalid, y_invalid),
                                                         method=method)
    return data

# def patch_meshgrid(data):
#     if np.all(np.isfinite(data)): return data
#     print("patch_meshgrid: fixing", np.sum(~np.isfinite(data)), "bad pixels")
#     mask = np.where(np.isfinite(data))
#     interp = NearestNDInterpolator(np.transpose(mask), data[mask])
#     data_filled = interp(*np.indices(data.shape))
#     return data_filled

def OD_log(atoms,probe,bg=None,subtract_probe=True,Isat=None,alpha=1,no_negative=True):
    
    ##subtract_probe is for probe reconstruction logic
    if bg is None: bg=0
    atoms -= bg
    if subtract_probe:
        probe -= bg
    
    if no_negative:
        probe = probe.copy()
        atoms = atoms.copy()
        probe[probe<=0] = np.nan
        atoms[atoms<=0] = np.nan
    
    od = -alpha*np.log(atoms/probe)
    if not (Isat is None or Isat <=0): od += (probe-atoms)/Isat
    
    #set infinities to NaN, deal with them later
    od[~np.isfinite(od)] = np.nan
    
    return od

def OD_linear(atoms,probe,bg=None,subtract_probe=True):
    
    if bg is None: bg=0
    atoms -= bg
    if subtract_probe: probe -= bg
    
    probe[probe<0] = 0
    atoms[atoms<0] = 0
    
    od = 1 - atoms/probe
    od[~np.isfinite(od)] = np.nan
    
    return od

def get_string_suffix(text):
    text_split = text.split("_")
    return text_split[-1]

## Assumptions:
# 1. Each probe may have infinite atoms images associated with it, but each atoms image has only one parent probe image.
# 2. Each background may have infinite atoms images associated with it, but each atoms image has only one parent background image.
def search_cameras_v2(path,
                      probe_names = ["probe"],
                      background_names = ["background","dark","bg"],
                      atoms_names = ["atoms","atoms1","atoms2"],
                      separate_suffix=True,
                      ignore_folders=[],
                      ignore_keywords=["mean","recon"],
                      orientations=None,
                      verbose=False,
                      ignore_duplicates=False,
                      root="images", #where images are in .h5 file
                      ):
    
    cameras_structure = dict()
    
    with h5py.File(path,'r') as shot:
        
        if orientations is None: orientations = list(shot["/" + root + "/"].keys())
        else:
            if not isinstance(orientations, collections.Sequence) or isinstance(orientations, str): orientations=[orientations]
        
        for orientation in orientations:
            cameras_structure[orientation] = dict()
            orientation_folders = list(shot[root + "/" + orientation].keys())
            
            ## Separate each probe image into separate category based on prefix and suffix
            unexplored_images = []
            for shot_folder in orientation_folders:
                if shot_folder in ignore_folders: continue
                folder_images = list(shot[root + "/" + orientation + "/" + shot_folder].keys())
                for image in folder_images:
                    if image in probe_names:
                        suffix = ""
                        if separate_suffix and "_" in shot_folder: suffix = get_string_suffix(shot_folder)
                        if shot_folder in cameras_structure[orientation]: raise ValueError("unexpected structure")
                        cameras_structure[orientation][shot_folder] = dict(suffix=suffix)
                        cameras_structure[orientation][shot_folder][image] = shot_folder
                    else:
                        for temp_keyword in ignore_keywords:
                            if temp_keyword in image:
                                break
                        else:
                            unexplored_images.append([shot_folder,image])
            
            ## Round 1: prefer identical shot folder
            ## Round 2: prefer suffix
            ## Round 3: prefer order
            bias_mode = "folder"
            possible_parents = cameras_structure[orientation].keys()
            while (len(unexplored_images)>0 and bias_mode!="end"):
                
                for temp_folder,temp_image in unexplored_images.copy():
                    temp_suffix = ""
                    if separate_suffix and "_" in temp_folder: temp_suffix = get_string_suffix(temp_folder)
                    if temp_image in atoms_names or temp_image in background_names:
                        for parent in possible_parents:
                            check1=bias_mode=="folder" and temp_folder==parent
                            check2=bias_mode=="suffix" and temp_suffix!="" and temp_suffix==cameras_structure[orientation][parent]["suffix"]
                            check3=bias_mode=="order"
                            if check1 or check2 or check3:
                                cameras_structure[orientation][parent][temp_image] = temp_folder
                                unexplored_images.remove([temp_folder,temp_image])
                                break
                
                if bias_mode=="folder": bias_mode = "suffix"
                elif bias_mode=="suffix": bias_mode = "order"
                else: bias_mode = "end"
            
            if len(unexplored_images)>0 and verbose:
                print(orientation, "images left unassigned:", unexplored_images)
    
    ## Clean out suffixes before returning
    ## Clean out sets without probe or atoms images
    cameras_structure_clean = dict()
    for orientation in cameras_structure.keys():
        
        orientation_clean = dict()
        
        identifiers = cameras_structure[orientation].keys()
        if len(identifiers)>0:
            for identifier in identifiers:
                probe_exists = False
                atoms_exists = False
                dict_identifier = cameras_structure[orientation][identifier]
                for temp_key in dict_identifier.keys():
                    if temp_key in probe_names: probe_exists = True
                    elif temp_key in atoms_names: atoms_exists = True 
                    
                if len(dict_identifier.keys())>=2 and atoms_exists and probe_exists:
                    dict_identifier.pop("suffix")
                    orientation_clean[identifier] = dict_identifier
        
        if len(orientation_clean.keys())>0:
            cameras_structure_clean[orientation] = orientation_clean
    
    return cameras_structure_clean

def search_cameras(path,
                   names=["atoms","probe","background","dark","bg"],
                   folder_prefix = "",
                   ignore_folders=[],
                   orientations=None,
                   verbose=True,
                   ignore_duplicates=False,
                   root="images", #where images are in .h5 file
                   ):
    
    ## Inside specified root folder, find path of datasets given in names
    
    #path must be a single .h5 file
    #if orientations is None, look at all orientations
    #names can include: atoms, probe, background, atoms1, atoms2, etc.
    
    orientations_names_locations = dict()
    with h5py.File(path,'r') as shot:
        
        if orientations is None: orientations = list(shot["/" + root + "/"].keys())
        else:
            if not isinstance(orientations, collections.Sequence) or isinstance(orientations, str): orientations=[orientations]
        
        for orientation in orientations:
            orientations_names_locations[orientation] = dict()
            orientation_folders = list(shot[root + "/" + orientation].keys())
            images_found = False
            for orientation_folder in orientation_folders:
                if folder_prefix!="" and (not folder_prefix in orientation_folder):
                    continue
                
                if orientation_folder in ignore_folders:
                    continue
                
                folder_images = list(shot[root + "/" + orientation + "/" + orientation_folder].keys())
                for image in folder_images:
                    # if image in orientations_names_locations[orientation]:
                    #     if ignore_duplicates: continue
                    #     # else: raise ValueError("duplicate image " + orientation + " " + image)
                    # elif image in names:
                    #     images_found = True
                    #     if verbose: print(orientation, image, "found in", orientation_folder)
                    #     orientations_names_locations[orientation][image] = orientation_folder
                    if image in names:
                        images_found = True
                        if verbose: print(orientation, image, "found in", orientation_folder)
                        orientations_names_locations[orientation][image] = orientation_folder
            
            if not images_found:
                if verbose: print("WARNING:", orientation, "contains no images")
                del orientations_names_locations[orientation]
    
    return orientations_names_locations

def find_main_global(dataframe,ignore_variables=[]):
    dynamic_globals_data = dict()
    for temp_key in dataframe.keys():
        
        if np.sum(np.array(temp_key)!="") > 1: continue
        if "run time" in temp_key or "sequence" in temp_key: continue #avoiding weird pandas errors
        try: unique_vals = dataframe[temp_key].unique()
        except: continue
        if unique_vals.shape[0] > 1 and (not temp_key[0] in ignore_variables):
            dynamic_globals_data[temp_key[0]] = dict()
            dynamic_globals_data[temp_key[0]]["num_unique_values"] = unique_vals.shape[0]

    if len(list(dynamic_globals_data.keys())) < 1: main_global = ""
    else:

        ## Determine which global will be the x variable in plots
        main_global = ""
        main_global_counts = 0
        for temp_global in dynamic_globals_data.keys():
            if dynamic_globals_data[temp_global]["num_unique_values"] > main_global_counts:
                main_global = temp_global
                main_global_counts = dynamic_globals_data[temp_global]["num_unique_values"]
    
    return main_global

# @cache(maxsize=100)
def get_global_units(temp_path, x_var):
    
    try:
        correct_folder = None
        with h5py.File(temp_path,'r') as shot:
            temp_folder = shot["globals"].keys()
            for temp_folder in shot["globals"].keys():
                if x_var in list(shot["globals"][temp_folder].attrs):
                    correct_folder = temp_folder
                    break
        
            if not(correct_folder is None):
                x_units = shot["globals"][correct_folder]["units"].attrs[x_var]
                if x_units == "Bool": x_units = ""
            else: x_units = ""

    except:
        x_units = ""
    
    return x_units

def mask_bounding_box_indices(mask):
    N = mask.ndim
    out = []
    for ax in itertools.combinations(reversed(range(N)), N - 1):
        nonzero = np.any(mask, axis=ax)
        out.extend(np.where(nonzero)[0][[0,-1]])
    return tuple(out)

## Fast version
@cache(maxsize=100)
def h5_find_attribute_path(path, attribute, folder="results"):
    
    # For given path (.h5 file), find path to attribute.
    # folder is optional.
    
    result_path = None
    
    with h5py.File(path,'r') as shot:
        
        if (folder is None or folder=="") and attribute in shot.attrs: return attribute
        
        if folder is None or folder=="":
            pairs_objs_paths = [[list(shot.keys()), ""]]
        else:
            pairs_objs_paths = [[list(shot[folder].keys()), folder]]
        
        while len(pairs_objs_paths) > 0:
            objs, curr_path = pairs_objs_paths.pop(0)
            
            for obj in objs:
                full_path = curr_path + "/" + obj
                for temp_attr in shot[full_path].attrs:
                    if (full_path+"/"+temp_attr).endswith(attribute): return full_path
                if isinstance(shot[full_path], h5py.Group):
                    pairs_objs_paths.append([shot[full_path].keys(), full_path])
    
    return result_path

## Thorough version
@cache(maxsize=100)
def h5_find_attribute_path_v2(path, attribute, folder="results", debug = False):
    
    # For given path (.h5 file), find path to attribute.
    # folder is optional.
    
    result_path = None
    
    with h5py.File(path,'r') as shot:
        
        if (folder is None or folder=="") and attribute in shot.attrs: return attribute
        
        if folder is None or folder=="":
            pairs_objs_paths = [[list(shot.keys()), ""]]
        else:
            pairs_objs_paths = [[list(shot[folder].keys()), folder]]
        
        paths = []
        while len(pairs_objs_paths) > 0:
            objs, curr_path = pairs_objs_paths.pop(0)
            
            for obj in objs:
                full_path = curr_path + "/" + obj
                for temp_attr in shot[full_path].attrs:
                    full_path_attr = full_path+"/"+temp_attr
                    if full_path_attr==attribute: return full_path
                    if full_path_attr.endswith(attribute): paths.append(full_path)
                if isinstance(shot[full_path], h5py.Group):
                    pairs_objs_paths.append([shot[full_path].keys(), full_path])
        if (debug): print(paths)
        if len(paths)==1: result_path = paths[0]
    
    return result_path

def grab_lyse_results(dataframe,filepaths,*results):
    
    num_results = len(results)
    
    ## Find and grab results from dataframe; if unavailable, load them from .h5 files directly
    results_data = [None]*num_results #store data for each result
    results_paths = [None]*num_results #store paths for each result
    #track missing data points (some may be missing from dataframe)
    mask_missing = np.zeros(shape=len(filepaths),dtype=bool)
    
    ## Find full paths of y variables & get data
    for i_var,y_var in enumerate(results):
        
        
        var_end = y_var.split("/")[-1]
        var_path = y_var.rsplit('/', 1)[0]
        
        y_dataframe = dataframe.filter(like=var_path)
        y_dataframe_keys = list(y_dataframe.keys())
        
        temp_data = np.empty(shape=len(filepaths), dtype=float)
        temp_data[:] = np.nan
        
        used_path = None
        if len(y_dataframe_keys) > 0:
            
            if len(y_dataframe_keys) == 1:
                used_path = y_dataframe.keys()[0]
            else:
                
                ## Try to rule out which path to variable is the right one
                
                # Round 1
                y_dataframe_keys_filtered = []
                for temp_key in y_dataframe_keys:
    
                    if temp_key[1] == var_end:
                        y_dataframe_keys_filtered.append(temp_key)
                
                if len(y_dataframe_keys_filtered) > 1:
                    print("WARNING:", y_var + " exists in multiple places")
                
                elif len(y_dataframe_keys_filtered) == 0:
                    continue
                
                y_dataframe_keys = y_dataframe_keys_filtered
            
            used_path = y_dataframe_keys[0] #pandas format
            temp_data = np.array(y_dataframe[used_path])
            mask_missing[~np.isfinite(temp_data)] = True
            used_path = list(filter(None, used_path))[:-1] #remove empty strings; remove last one since that's the variable itself
            used_path = "/results/" + "/".join(used_path) #h5py format
            results_paths[i_var] = used_path #if h5 file has to be scanned - use h5py format
        
        ## If path not found - try looking inside .h5
        if used_path is None:
            try: used_path = h5_find_attribute_path(filepaths[0],y_var,folder="results") #h5py format
            except: used_path = None
            if not (used_path is None): mask_missing[:] = True
        
        if not used_path is None: results_paths[i_var] = used_path 
        results_data[i_var] = temp_data
        
    
    ## Extract y variable data missing from dataframe
    i_missing = np.argwhere(mask_missing).flatten()
    if len(i_missing) > 0:
        for i_file in i_missing:
            temp_path = filepaths[i_file]
            try:
                with h5py.File(temp_path,'r') as shot:
                    for i_var,y_var in enumerate(results):
                        if not np.isfinite(results_data[i_var][i_file]):
                            y_var_end = y_var.split("/")[-1]
                            y_var_path = results_paths[i_var]
                            try: temp_data = shot[y_var_path].attrs[y_var_end]
                            except: temp_data = None
                            if not (temp_data is None): results_data[i_var][i_file] = temp_data
            except:
                pass
    
    return results_data

def get_h5_filepaths(target="", scan_subdirectories=True):

    #Return a list of h5 full filepaths for given target.
    #The target can be empty, a folder or a .h5 file.
    #Scan can include sub-directories."

    if target is None: target = os.getcwd() #if target is empty, set target to local directory
    elif len(target) < 1: target = os.getcwd() #if target is empty, set target to local directory
    elif target[-3:] == ".h5": return [target] #if target is some .h5 file, use it
    elif "\\" not in target: target = os.getcwd() + "\\" + target #if target is not formatted as a directory, assume it to be inside the local directory

    folders_stack = [target]
    h5_file_paths = []
    while len(folders_stack)>0:
        temp_folder = folders_stack.pop(0)
        for obj in os.scandir(temp_folder):
            full_path = obj.path
            if obj.is_dir() and scan_subdirectories: folders_stack.append(full_path)
            elif full_path.endswith('.h5'): h5_file_paths.append(full_path)

    return h5_file_paths

def is_sequence(obj): return isinstance(obj, collections.Sequence)

def contains_duplicates(X): return len(np.unique(X)) != len(X)

## 1D functions

def ThomasFermi1D(x,amp,center,radius,offset=0):
    if amp==0: return np.zeros(shape=x.shape) + offset
    y = 1 - ((x-center)/radius)**2
    np.maximum(y,0,y)
    return amp*y**(3/2) + offset

def Gaussian_1D(x,amp,center,sigma,offset=0):
    if amp==0: return np.zeros(shape=x.shape) + offset
    return ( offset + amp*np.exp(-1/2*( (x-center)/sigma )**2 ) )

# def Thermal_Bose_1D(x,amp,center,sigma,zbar=1,offset=0):
#     #zbar<=1
#     if amp==0: return np.zeros(shape=x.shape) + offset
#     z = zbar*np.exp( -1/2*((x-center)/sigma)**2)
#     np.minimum(z,1,z)
#     return offset + amp*spence(1-z).astype(float) / abs(float(mp.polylog(3,zbar))) 

# def Thermal_Bose_Semi_Ideal_1D(x,amp,center,sigma,mukT=0,offset=0):
#     #mukT>=0 is mu/kT
#     if amp==0: return np.zeros(shape=x.shape) + offset
#     z = np.exp( -1*np.abs(1/2*((x-center)/sigma)**2 - mukT))
#     zbar = np.exp(mukT)
#     return offset + amp*spence(1-z).astype(float) / abs(float(mp.polylog(3,zbar))) 

def ThomasFermiGaussian_1D(x,amp_TF,center,radius_TF,
                           amp_thermal_percentage,sigma_thermal,
                           offset=0):
    #Gaussian amplitude given in units of Thomas Fermi amplitude
    amp_thermal = amp_TF * amp_thermal_percentage
    return ThomasFermi1D(x,amp_TF,center,radius_TF) + Gaussian_1D(x,amp_thermal,center,sigma_thermal) + offset

# def ThomasFermiThermalBose_1D(x,amp_TF,center,radius_TF,
#                            amp_thermal_percentage,sigma_thermal,zbar=1,
#                            offset=0):
#     #Thermal amplitude given in units of Thomas Fermi amplitude
#     amp_thermal = amp_TF * amp_thermal_percentage
#     return ThomasFermi1D(x,amp_TF,center,radius_TF) + Thermal_Bose_1D(x,amp_thermal,center,sigma_thermal,zbar) + offset

## 2D functions - with rotation

def get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=0):
    
    if theta==0: return XX-center_x, YY-center_y
    
    costh, sinth = np.cos(theta), np.sin(theta)
    XX_sh, YY_sh = XX-center_x, YY-center_y
    return XX_sh*costh - YY_sh*sinth, XX_sh*sinth + YY_sh*costh

def get_indices_cross_sections(XX_rot,YY_rot):
    ##Get indices giving x and y cross section in rotated meshgrid
    ##Rotation center must be 0 for both axes
    
    for axis in ["x", "y"]:

        if axis=="x": main_COORDS, aux_COORDS = XX_rot, YY_rot
        elif axis=="y": main_COORDS, aux_COORDS = YY_rot, XX_rot
    
        spacing = (np.max(main_COORDS) - np.min(main_COORDS)) / np.max(main_COORDS.shape) / 4
        x_scan = np.arange(np.min(main_COORDS),np.max(main_COORDS)+1e-100,spacing)
        
        i_cross = []
        for x_temp in x_scan:
            diff = np.sqrt( (main_COORDS-x_temp)**2 + (aux_COORDS)**2 )
            i_coords = np.unravel_index(np.argmin(diff, axis=None), diff.shape)
            
            if 0==i_coords[0] or i_coords[0]==(main_COORDS.shape[0]-1): continue
            elif 0==i_coords[1] or i_coords[1]==(main_COORDS.shape[1]-1): continue
            
            if not i_coords in i_cross: i_cross.append(i_coords)
        
        if axis=="x": i_cross_x = i_cross.copy()
        elif axis=="y": i_cross_y = i_cross.copy()
    
    return i_cross_x, i_cross_y

def ThomasFermi2Drot(XX,YY,
                     amp,
                     center_x,center_y,
                     radius_x,radius_y,
                     theta=0,offset=0):

    if amp==0: return np.zeros(shape=XX.shape) + offset
    
    XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
    
    y = 1 - (XX2/radius_x)**2 - (YY2/radius_y)**2
    np.maximum(y,0,y)
    
    return amp*y**(3/2) + offset

def ThomasFermi2Drot_shearing(XX,YY,
                     amp,
                     center_x,center_y,
                     radius_x,radius_y,
                     a_xy=0,
                     theta=0,offset=0):

    if amp==0: return np.zeros(shape=XX.shape) + offset
    
    XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
    
    y = ((XX2)/radius_x)**2 + ((YY2)/radius_y)**2
    if a_xy!=0: y += a_xy*(XX2*YY2)/(radius_x*radius_y)
    y = 1 - y
    np.maximum(y,0,y)
    
    return amp*y**(3/2) + offset

# ## Test


# x = np.linspace(0,1000,1000)
# y = np.linspace(0,1000,1000)

# center_x = 500
# center_y = 500
# radius_x = 100
# radius_y = 200
# theta=np.radians(-45)

# XX,YY=np.meshgrid(x,y)
# ZZ = ThomasFermi2Drot(XX,YY,1,center_x,center_y,radius_x,radius_y,theta)
# import matplotlib.pyplot as plt
# fig, ax = plt.subplots()
# im = ax.pcolormesh(x,y,ZZ,vmin=0,cmap = "Greys",rasterized=True,snap=True, shading="auto")
# ax.set_aspect("equal")



def ThomasFermi2Drot_modulation(XX,YY,
                     amp,
                     center_x,center_y,
                     radius_x,radius_y,
                     theta,offset,
                     lattice_alpha,lattice_spacing,lattice_phase=0,lattice_angle=0):

    if amp==0: return np.zeros(shape=XX.shape) + offset
    
    XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
    
    y = 1 - ((XX2)/radius_x)**2 - ((YY2)/radius_y)**2
    np.maximum(y,0,y)

    y *= ( 1 + lattice_alpha*np.sin( 2*np.pi/lattice_spacing * ( XX*np.cos(lattice_angle)+YY*np.sin(lattice_angle)  ) + lattice_phase ) )
    
    return amp*y**(3/2) + offset
    

def Gaussian_2D_rot(XX,YY,
                    amp,
                    center_x,center_y,
                    sigma_x,sigma_y,
                    theta=0,offset=0):
    #this is probably wrong, column density not taken into account

    if amp==0: return np.zeros(shape=XX.shape) + offset
    
    XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
    
    return offset + amp*np.exp(-1/2*(XX2/sigma_x)**2 - 1/2*(YY2/sigma_y)**2)

# def Thermal_Bose_2D_rot(XX,YY,
#                         amp,
#                         center_x,center_y,
#                         sigma_x, sigma_y, zbar=1,
#                         theta=0,offset=0):
#     ## Thermal column density that includes Bose enhancement and fugacity.
#     ## See PhD Thesis, Atom Number Fluctuations in Bose-Einstein Condensates, Mick Althoff Kristensen 2018, Eq. 2.43
#     #zbar<=1

#     if amp==0: return np.zeros(shape=XX.shape) + offset
    
#     if abs(theta) > 0:
#         XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
#         center_x,center_y=0,0
#     else: XX2,YY2 = XX,YY
    
#     z=zbar*np.exp( -1/2*((XX2-center_x)/sigma_x)**2 - 1/2*((YY2-center_y)/sigma_y)**2 )
#     np.minimum(z,1,z)
#     return amp*spence(1-z).astype(float) / abs(float(mp.polylog(3,zbar)))

# def Thermal_Bose_Semi_Ideal_2D_rot(XX,YY,
#                                amp,
#                                center_x,center_y,
#                                sigma_x, sigma_y, mukT=0,
#                                theta=0,offset=0):
#     #mukT>=0 is mu/kT

#     if amp==0: return np.zeros(shape=XX.shape) + offset
    
#     if abs(theta) > 0:
#         XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
#         center_x,center_y=0,0
#     else: XX2,YY2 = XX,YY
    
#     z = np.exp( -1*np.abs(1/2*((XX2-center_x)/sigma_x)**2 + 1/2*((YY2-center_y)/sigma_y)**2 - mukT))
#     zbar = np.exp(mukT)
#     return offset + amp*spence(1-z).astype(float) / abs(float(mp.polylog(3,zbar)))

def ThomasFermiGaussian_2D_rot(XX,YY,
                               amp,
                               center_x,center_y,radius_x,radius_y,
                               amp_Gaussian,
                               sigma_x,sigma_y,
                               theta=0,offset=0):
    
    if abs(theta) > 0:
        XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
        center_x,center_y=0,0
    else: XX2,YY2 = XX,YY
    
    y_TF = ThomasFermi2Drot(XX2,YY2,amp,center_x,center_y,radius_x,radius_y,0,0)
    y_thermal = Gaussian_2D_rot(XX2,YY2,amp_Gaussian,center_x,center_y,sigma_x,sigma_y,0,0)
    
    return y_thermal + y_TF + offset

# def ThomasFermiThermalBose_2D_rot(XX,YY,amp_TF,
#                               center_x,center_y, radius_TF_x, radius_TF_y,
#                               amp_thermal_percentage,
#                               sigma_x_thermal, sigma_y_thermal,zbar=1,
#                               theta=0,offset=0):

#     amp_thermal = amp_TF * amp_thermal_percentage

#     if abs(theta) > 0:
#         XX2, YY2 = get_meshgrids_rotated_shifted(XX,YY,center_x,center_y,theta=theta)
#         center_x,center_y=0,0
#     else: XX2,YY2 = XX,YY
    
#     y_TF = ThomasFermi2Drot(XX2,YY2,amp_TF,center_x,center_y,radius_TF_x,radius_TF_y,0,0)
#     y_thermal = Thermal_Bose_2D_rot(XX2,YY2,amp_thermal,center_x,center_y,sigma_x_thermal,sigma_y_thermal,zbar,0,0)
    
#     return y_thermal + y_TF + offset



############################################################################################################################

## ROIs

class ROI():
    
    tag=0 #internal attribute. do not mess with it
    
    ## Global roi attributes - they will be used if a roi object does not have its own local attributes
    corona_scale_width=0
    corona_scale_height=corona_scale_width
    corona_shape = "circ"
    corona_allow = False
    color="black"
    width=200
    height=width
    shape="circ"
    label_vector = [1,1]
    corona_roi=None
    Isat=0
    alpha=1
    beta=1
    angle=0
    N_multiplier=1
    corona_angles=None
    
    def __init__(self,
                 x0=0,y0=0,
                 width=None,height=None,
                 label=None, label_vector = None,
                 shape=None,
                 corona_shape = None,
                 corona_allow=None,
                 corona_roi=None,
                 corona_scale_width=None,
                 corona_scale_height=None,
                 alpha=None,
                 Isat=None,
                 N_multiplier=1,
                 color=None,
                 angle=None,
                 corona_angles = None,
                 ):
        
        self.x0 = float(x0)
        self.y0 = float(y0)
        
        if not corona_roi is None: self.corona_roi = corona_roi
        
        if not angle is None: self.angle = float(angle)
        if not corona_angles is None:
            if not isinstance(corona_angles, collections.Sequence):
                raise ValueError("corona_angles must be a sequence with 2 angles, e.g. [0, 90]")
            elif len(corona_angles) != 2:
                raise ValueError("corona_angles must be a sequence with 2 angles, e.g. [0, 90]")
            self.corona_angles = np.array(corona_angles)
        
        if not width is None:
            if width<=0: raise ValueError("invalid width")
            self.width = float(width)
        if not height is None:
            if height<=0: raise ValueError("invalid height")
            self.height = float(height)
        if not color is None: self.color = str(color)
        if not alpha is None: self.alpha=float(alpha)
        if not Isat is None: self.Isat=float(Isat)
        if not N_multiplier is None: self.N_multiplier=float(N_multiplier)
        if not shape is None: self.shape=str(shape)
        if not corona_shape is None: self.corona_shape=str(corona_shape)
        if not corona_allow is None: self.corona_allow=corona_allow
        
        if not corona_scale_width is None:
            # if corona_scale_width<0: raise ValueError("invalid corona width")
            self.corona_scale_width = float(corona_scale_width)
        if not corona_scale_height is None:
            # if corona_scale_height<0: raise ValueError("invalid corona height")
            self.corona_scale_height = float(corona_scale_height)
        
        if label is None: self.label = str(self.tag)
        else: self.label=str(label)
        
        if not label_vector is None: self.label_vector = label_vector
        
        self.tag=ROI.tag
        ROI.tag+=1
        
        self.mask = None
        self.mask_corona = None
        self.mask_area = None
        self.mask_corona_area = None
    
    def copy(self):
        
        new_roi = ROI(
                   self.x0,self.y0,self.width,self.height,
                   self.label,self.label_vector,
                   self.shape,self.corona_roi,self.corona_scale_width,
                   self.corona_scale_height,self.alpha,self.Isat,self.color,
                   self.angle,self.corona_angles)
        
        new_roi.mask = self.mask
        new_roi.mask_corona = self.mask_corona
        new_roi.mask_area = self.mask_area
        new_roi.mask_corona_area = self.mask_corona_area
        
        return new_roi
    
    ## Determine if two roi objects are identical (optimization)
    def roi_identical(self,roi2):
        if self.x0!=roi2.x0: return False
        if self.y0!=roi2.y0: return False
        if self.width!=roi2.width: return False
        if self.height!=roi2.height: return False
        if self.corona_scale_width!=roi2.corona_scale_width: return False
        if self.corona_scale_height!=roi2.corona_scale_height: return False
        if self.angle!=roi2.angle: return False
        if self.shape!=roi2.shape: return False
        if self.Isat!=roi2.Isat: return False
        if self.alpha!=roi2.alpha: return False
        if self.N_multiplier!=roi2.N_multiplier: return False
        if self.beta!=roi2.beta: return False
        return True
    
    ## Allow user to change some ROI parameters, and clear cache.
    def update_shape(self,shape=None,
                     x0=None,y0=None,width=None,height=None,
                     corona_scale_width=None,corona_scale_height=None,corona_angles=None,
                     angle=None,
                     reset=False):
        
        shape_changed = False
        if not x0 is None:
            if x0!=self.x0: shape_changed=True
            self.x0=x0
        if not y0 is None:
            if y0!=self.y0: shape_changed=True
            self.y0=y0
        if not width is None:
            if width<=0: raise ValueError("invalid width")
            if width!=self.width: shape_changed=True
            self.width=width
        if not height is None:
            if height<=0: raise ValueError("invalid height")
            if height!=self.height: shape_changed=True
            self.height=height
        if reset: shape_changed = True
        
        if shape_changed:
            self.mask = None
            self.mask_corona = None
            self.mask_area = None
            self.mask_corona_area = None
    
    ## Allow user provided masks; cache them
    def custom_masks(self,mask=None,mask_corona=None):
        self.update_shape(reset=True)
        if not mask is None: self.mask=mask
        if not mask_corona is None: self.mask_corona=mask_corona
    
    ## Optimization: fast check if two ROI objects are overlapping
    def is_overlapping(self,roi2,include_coronas=True):
        
        overlap = True
        
        width1 = self.width*(1+include_coronas*self.corona_scale_width)
        width2 = roi2.width*(1+include_coronas*roi2.corona_scale_width)
        height1 = self.height*(1+include_coronas*self.corona_scale_height)
        height2 = roi2.height*(1+include_coronas*roi2.corona_scale_height)
        
        ## Parallel shapes
        if self.angle==roi2.angle:
        
            xmin1 = self.x0-width1/2
            xmax2 = roi2.x0+width2/2
            if xmin1>xmax2: return False
            
            xmin2 = roi2.x0-width2/2
            xmax1 = self.x0+width1/2
            if xmin2>xmax1: return False
            
            ymin1 = self.y0-height1/2
            ymax2 = roi2.y0+height2/2
            if ymin1>ymax2: return False
            
            ymin2 = roi2.y0-height2/2
            ymax1 = self.y0+height1/2
            if ymin2>ymax1: return False
        
        ## Angles not the same: calculate distance between both and see if they can touch
        else:
            
            dist = np.sqrt( (self.x0-roi2.x0)**2 + (self.y0-roi2.y0)**2 ) #distance between centers
            ext1 = np.sqrt( (width1/2)**2 + (height1/2)**2 ) #farthest walk from roi1
            ext2 = np.sqrt( (width2/2)**2 + (height2/2)**2 ) #farthest walk from roi2
            if dist>(ext1+ext2): return False
        
        return overlap
    
    def get_mask(self,XX=None,YY=None):
        
        ## If mask is already cached, grab it
        if not self.mask is None: return self.mask
        
        # print("calculating mask...")
        
        ## Check if shape is completely outside coordinate system
        if self.angle==0:
            ext_x = self.width/2
            ext_y = self.height/2
        else:
            ext_max = np.sqrt( (self.width/2)**2 + (self.height/2)**2 ) #farthest walk from center
            ext_x = ext_max
            ext_y = ext_max
        
        if ( (self.x0-ext_x)>np.max(XX) or (self.x0+ext_x)<np.min(XX) ):
            self.mask = np.zeros(XX.shape,dtype=bool)
            print(self.label, "outside coordinate system")
        
        elif ( (self.y0-ext_y)>np.max(YY) or (self.y0+ext_y)<np.min(YY) ):
            self.mask = np.zeros(XX.shape,dtype=bool)
            print(self.label, "outside coordinate system")
        
        ## Calculate mask
        else:
            
            XX2,YY2 = get_meshgrids_rotated_shifted(XX,YY,self.x0,self.y0,self.angle)
            
            if self.shape == "rect":
                self.mask = (np.abs(XX2) < self.width/2) & (np.abs(YY2) < self.height/2)
            elif self.shape == "circ":
                self.mask = ( ((XX2)/self.width*2)**2 + ((YY2)/self.height*2)**2 ) < 1
            else:
                raise ValueError("unknown shape")
        
        return self.mask
            
    def get_mask_corona(self,XX=None,YY=None):
        
        if not self.mask_corona is None: return self.mask_corona
        
        ## User may want to use a roi object as the corona
        if self.corona_roi is None:
            
            if (not self.corona_allow) or (not np.any(self.get_mask(XX,YY))):
                print(self.label, "skipping corona")
                self.mask_corona = np.zeros(XX.shape,dtype=bool)
                return self.mask_corona
            
            # if self.corona_scale_width<=0 or self.corona_scale_height<=0:
            #     self.mask_corona = np.zeros(XX.shape,dtype=bool)
            #     return self.mask_corona
            
            width_corona = self.width*(1+self.corona_scale_width)
            height_corona = self.height*(1+self.corona_scale_height)
            
            XX2,YY2 = get_meshgrids_rotated_shifted(XX,YY,self.x0,self.y0,self.angle)
            
            if self.corona_shape == "rect": mask = (np.abs(XX2) < width_corona/2) & (np.abs(YY2) < height_corona/2)
            elif self.corona_shape == "circ": mask = ( ((XX2)/width_corona*2)**2 + ((YY2)/height_corona*2)**2 ) < 1
            else: raise ValueError("unknown shape")
            
            if not self.corona_angles is None:
                coerced_angles = np.radians(self.corona_angles%(360)) #coerce to within 0--360 deg.
                THETA = np.arctan2(YY2,XX2) #this angle is from -pi to pi
                THETA[THETA<0] += 2*np.pi
                mask *= (THETA>=np.min(coerced_angles)) & (THETA<=np.max(coerced_angles))
                
            self.mask_corona =  mask * (~self.get_mask(XX,YY))
        
        else: self.mask_corona = self.corona_roi.get_mask(XX,YY)
        
        return self.mask_corona

    def get_mask_area(self,XX=None,YY=None):
        if not self.mask_area is None: return self.mask_area
        self.mask_area = np.sum(self.get_mask(XX,YY))
        return self.mask_area
    
    def get_corona_area(self,XX=None,YY=None):
        if not self.mask_corona_area is None: return self.mask_corona_area
        self.mask_corona_area = np.sum(self.get_mask_corona(XX,YY))
        return self.mask_corona_area  
    
    def __str__(self):
        temp_str = "\nROI label: " + str(self.label) \
        + "\nCenter: " + str(self.x0) + " " + str(self.y0) \
        + "\nSpan: " + str(self.width) + " " + str(self.height) \
        + "\nalpha: " + str(self.alpha) \
        + "\nIsat: " + str(self.Isat) \
        + "\nshape: " + str(self.shape) \
        + "\ncorona_shape: " + str(self.corona_shape) \
        + "\nCorona scale: " + str(self.corona_scale_width) + " " + str(self.corona_scale_height) \
        + "\nColor: " + str(self.color)
        if not self.corona_roi is None: temp_str = temp_str + "\nCorona ROI: " + str(self.corona_roi.label)
        return temp_str

############################################################################################################################


## Misc stuff

def print_lmfit_param(param,vary,value,
                      temp_min, temp_max,
                      stderr=None,
                      ignore_zero=False,
                      round_digits=3):
    
    if ignore_zero and value == 0 and (not vary): return
    
    if vary:
        
        temp_error = stderr
        if temp_error!=None: err_string = " +- " + str(np.round(stderr,round_digits))
        else: err_string = ""
        
        print(param, " ", np.round(value,round_digits),
              err_string,
              " [", np.round(temp_min,round_digits), " ", np.round(temp_max,round_digits), "]", sep="")
    else:
        print(param, np.round(value,round_digits))
    

def print_lmfit_params(params,ignore_zero=False,round_digits=3):
    
    for param in params:
        print_lmfit_param(param,
                          params[param].vary,
                          params[param].value,
                          params[param].min,
                          params[param].max,
                          stderr=params[param].stderr,
                          ignore_zero=ignore_zero,
                          round_digits=round_digits)

def group_points(roi_edges_coords,dist_thresh=2):
    
    ## Group dataset into groups of neighboring points
    
    dist = scipy.spatial.distance.cdist(roi_edges_coords,roi_edges_coords,'euclidean')
    dist[dist==0] = np.inf
    
    points_grouped = []
    i_stack = list(range(len(roi_edges_coords)))
    while len(i_stack) > 0:
        
        new_group = []
        
        i_stack_group = [i_stack[0]]
        while len(i_stack_group) > 0:

            i_curr = i_stack_group.pop(0)
            if i_curr not in i_stack: continue
            
            new_group.append(roi_edges_coords[i_curr])
            
            i_stack.remove(i_curr)
            
            i_neighbors = np.argwhere( dist[i_curr] < dist_thresh).flatten()
            for i_neighbor in i_neighbors:
                if i_neighbor in i_stack: i_stack_group.append(i_neighbor)
        
        
        if len(new_group) > 2: points_grouped.append(new_group)
    
    return points_grouped

def points_hull_x_y(group):
    
    ## For plotting. Get convexhull from group of points
    
    group = np.array(group)
    
    hull = ConvexHull(group)
    
    hull_x = group[hull.vertices,0]
    hull_x = np.append(hull_x, hull_x[0])
    
    hull_y = group[hull.vertices,1]
    hull_y = np.append(hull_y, hull_y[0])
    
    return hull_x, hull_y

def get_mask_edges(mask):
    ## For a given 2D mask, convert it to a hollow mask containing only edges.
    roll_sum = mask.astype(int)
    roll_sum+=np.roll(mask, shift=(0,1), axis=(0,1))
    roll_sum+=np.roll(mask, shift=(0,-1), axis=(0,1))
    roll_sum+=np.roll(mask, shift=(1,0), axis=(0,1))
    roll_sum+=np.roll(mask, shift=(-1,0), axis=(0,1))
    return (roll_sum < 5) & (mask > 0)

def mask_to_rgba(mask,color="black"):
    color_rgb = matplotlib.colors.to_rgba(color)
    rgba_img = np.zeros((*mask.shape,4))
    rgba_img[:,:,0] = color_rgb[0]
    rgba_img[:,:,1] = color_rgb[1]
    rgba_img[:,:,2] = color_rgb[2]
    rgba_img[:,:,3] = mask
    
    return rgba_img

def get_shape_mask(XX,YY,x0,y0,shape_type,height=0,width=0,angle=0,vertices=None,ellipses=None,inside=True):
    
    mask = np.ones(shape=XX.shape,dtype=bool)
    
    if shape_type == "circ" or shape_type == "rect":
        if height==0 or width==0:
            return np.ones(shape=XX.shape,dtype=bool)
        XX2,YY2 = get_meshgrids_rotated_shifted(XX,YY,x0,y0,angle)
        if shape_type == "circ":
            mask = ( ((XX2)/width*2)**2 + ((YY2)/height*2)**2 ) <= 1
        elif shape_type == "rect":
            mask = (np.abs(XX2)<width/2) & (np.abs(YY2)<height/2)
    
    elif shape_type == "convex":
        if vertices is None: return np.ones(shape=XX.shape,dtype=bool)
        hull = scipy.spatial.ConvexHull(vertices)
        mask = hull_meshgrid_inside(XX,YY,hull)
    
    elif shape_type=="ellipses":
        for temp_angle,temp_width,temp_height in ellipses:
            XX2,YY2 = get_meshgrids_rotated_shifted(XX,YY,x0,y0,temp_angle)
            mask *= ( ((XX2)/temp_width*2)**2 + ((YY2)/temp_height*2)**2 ) < 1
    
    if inside: return mask
    else: return ~mask

def point_in_hull(point, hull, tolerance=1e-12):
    return all(
        (np.dot(eq[:-1], point) + eq[-1] <= tolerance)
        for eq in hull.equations)

def hull_points_inside(points, hull,tolerance=1e-12):
    return [point_in_hull(point,hull,tolerance=tolerance) for point in points]

def hull_meshgrid_inside(XX,YY,hull,tolerance=1e-12):
    points = np.column_stack([XX.flatten(),YY.flatten()]).tolist()
    mask = np.array(hull_points_inside(points, hull,tolerance=tolerance))
    return mask.reshape(XX.shape)

############################################################################################################################

## Legacy stuff - no longer in use

class Circle():
    tag=0 #this is automatic
    corona_scale=0.2 #number between 0 and inf
    def __init__(self,
                 x_coord=0,y_coord=0,
                 x_width=1,y_width=1,
                 facecolor="red",edgecolor="red",
                 tag=tag, Isat=0):
        self.x_coord = x_coord
        self.y_coord = y_coord
        self.x_width = x_width
        self.y_width = y_width
        self.angle=0
        self.facecolor = facecolor
        self.edgecolor = edgecolor
        self.tag=Circle.tag
        self.Isat=Isat
        Circle.tag+=1

    def __str__(self):
        temp_str = "\nCircle " + str(self.tag) \
        + "\nCenters: " + str(self.x_coord) + " " + str(self.y_coord) \
        + "\nWidths: " + str(self.x_width) + " " + str(self.y_width) \
        #+ "\nColors: " + str(self.facecolor) + "," + str(self.edgecolor)
        return temp_str

    def puck(self,xgridygrid):
        #Create image mask that zeroes out everything outside the ellipse
        xgrid,ygrid = xgridygrid
        return ( ((xgrid-self.x_coord)/self.x_width*2)**2 + ((ygrid-self.y_coord)/self.y_width*2)**2 ) <= 1

    def get_area(self):
        #Get area of ellipse
        return np.pi*self.x_width*self.y_width/4

    def get_patch(self):
        #Get matplotlib patch object representing the ellipse
        return matplotlib.patches.Ellipse(xy=(self.x_coord,self.y_coord),
                           width=self.x_width,height= self.y_width,
                           angle=self.angle,
                           facecolor = self.facecolor,
                           edgecolor = self.edgecolor,
                           linewidth = 1, fill=False)

    def puck_corona(self,xgridygrid):
        xgrid,ygrid = xgridygrid
        mask = (( ((xgrid-self.x_coord)/self.x_width*2)**2 + ((ygrid-self.y_coord)/self.y_width*2)**2 ) > 1) \
        & (( ((xgrid-self.x_coord)/(self.x_width*(1+self.corona_scale))*2)**2 + ((ygrid-self.y_coord)/(self.y_width*(1+self.corona_scale))*2)**2 )<= 1)
        return mask

    def get_area_corona(self):
        return np.pi*(self.x_width*self.y_width*(1+self.corona_scale)**2)/4 - self.get_area()

    def get_patch_corona(self):
        return matplotlib.patches.Ellipse(xy=(self.x_coord,self.y_coord),
                           width=self.x_width*(1+self.corona_scale),height= self.y_width*(1+self.corona_scale),
                           angle=self.angle,
                           facecolor = 'white',
                           edgecolor = 'white',
                           linewidth = 0.5, fill=False)

==> anc/Labscript_Feedback_Loop/lyse/Multi_uWave_Lock.py <==
## Version 2026-02-26
import time
t_start = time.time()
import lyse 
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd

from lyse import routine_storage
from EG_helper_funcs_v2 import grab_lyse_results,get_global_units
import B_Lock_TLS_helper as lock_helper

#############################################################################

## INPUTS

## Set this to True to skip bias updates in runmanager; this script then only plots data.
force_no_update = False

## Optimization; analyze and plot only latest max_shots
max_shots = 100 

## Location of N1,N2 in shot .h5 structure
label_N1 = "EG_rois_lock/xy0/atoms1/|2,-2>/N_atoms" #Pulse 1
label_N2 = "EG_rois_lock/xy0/atoms2/|2,-2>/N_atoms" #Pulse 2

## Location of sigma_N1,sigma_N2 in shot .h5 structure.
label_noise1 = "EG_rois_lock/xy0/atoms1/|2,-2>/sigma_N" #Pulse 1
label_noise2 = "EG_rois_lock/xy0/atoms2/|2,-2>/sigma_N" #Pulse 2
signal_to_noise_min = 15 #ignore data where signal to noise in both signals is smaller than this value

#maximum absolute error signal value; ignore data outside this range
abs_ERR_max = 1.5

## Two pulse scheme parameters
t_pulse_label = "MWTransfer_1m1_2m2_uW_det_time" #pulse duration, s
Delta_d_label = "MWFreq_spacing_adjust" #oscillator frequency spacing between pulses, Hz
p = 0.017 #this is femax. if None, you need to set Omega_Hz
Omega_Hz = None #if None, will find automatically.

## We must book keep the full bias reference for PTAI magnetometry to be useful.
## In our experiment, the total bias is bias + finebias.
label_bias_base = "bZ_quant_base" #Amps; reference bias held constant over many months.
label_bias = "bZ_quant" #Amps, actual bias value.
label_finebias_constant = "bZ_quant_adjust_lock" #Amps, constant finebias offset set by user in runmanager. usually 0.
label_finebias_autolock = "finebias_final" #Volts, managed by autolock. Constant finebias offset across the entire time sequence.

## Detuning Compensation method
# compensate_method = "none" #Do nothing
# compensate_method = "PID" #fastest response, worst noise
compensate_method = "heuristic" # Kalman filter

## Current to Detuning calibration
mA_per_Hz = -2.879/1000 #1,-1 -> 2,-2

## Stabilization settings
ERR_target = None #None to determine automatically from t_pulse and Delta_d
N_stab = 1 #smaller number -> faster, but more noisy.
auto_bootstrapping = True #if N_stab is larger than number of data points, reduce it to that number
std_amplify = 1 #artificial multiplier in front of ERR stds
N_std_amplify = 2 #artificial multiplier in front of N stds

## Plot settings
show_plots = True

## Safeguards
max_B_shift_mA = 30 #maximum allowed B shift of a single bias change, mA
max_current_B_z_A = 20.0 #max abs current in coils

## Finebias calibration. The bias is controlled by two voltages: bias and finebias, the latter with better resolution.
Biaz_Z_fine_curr_slope = -0.1
def convert_V_to_A_finebias(V): return Biaz_Z_fine_curr_slope*V
def convert_A_to_V_finebias(A): return A*1/Biaz_Z_fine_curr_slope

dataframe = lyse.data()
filepaths = list(dataframe["filepath"]) #filepaths of all shots

def find_global_units_rep(filepaths,label,default=""):
    ## Find units keeping in mind there may be repN shots in the stack which may already be deleted off the hard drive.
    units = default
    for filepath in reversed(filepaths):
        try:
            units = get_global_units(filepath,label)
        except:
            continue
        break
    return units

## Check if there is data to look at
data_good = len(filepaths)>0
if not data_good: print("skipping analysis.")
while data_good:
    
    ## Read data
    pops_data = grab_lyse_results(dataframe,filepaths,label_N1,label_N2,label_noise1,label_noise2)
    vec_x = dataframe["run time"]
    vec_x = np.array(pd.to_numeric(vec_x)) / 1E9 / 60 #convert to minutes
    x_units = "min"
    data_dict = dict()
    data_dict["t"] = vec_x
    data_dict["N1"] = pops_data[0]
    data_dict["N2"] = pops_data[1]
    data_dict["sigma_N1"] = pops_data[2]
    data_dict["sigma_N2"] = pops_data[3]
    
    ## Verify consistency of globals across dataset.
    bZ_quant_base_A_arr = np.nanmean(np.array(dataframe[label_bias_base]))
    if find_global_units_rep(filepaths,label_bias_base)!="A": raise ValueError("bZ_quant_base units must be A")
    t_pulse_arr = np.array(dataframe[t_pulse_label])
    Delta_d_arr = np.array(dataframe[Delta_d_label])
    for arr in [bZ_quant_base_A_arr,t_pulse_arr,Delta_d_arr]:
        if len(np.unique(arr))!=1:
            data_good = False
            print("quantities that should be constant are not constant")
            break
    
    if not data_good: break
    
    if find_global_units_rep(filepaths,t_pulse_label)!="s":
        print("t_pulse units must be s")
        break
    
    Delta_d = np.nanmean(Delta_d_arr)
    
    Delta_d_units = find_global_units_rep(filepaths,Delta_d_label)
    if Delta_d_units!="Hz":
        if Delta_d_units=="MHz": Delta_d_Hz = Delta_d*1e6
        elif Delta_d_units=="GHz": Delta_d_Hz = Delta_d*1e9
        elif Delta_d_units=="kHz": Delta_d_Hz = Delta_d*1e3
        else:
            print("unexpected Delta_d units")
            data_good = False
            break
    else:
        Delta_d_Hz = Delta_d
        
    if not data_good: break
        
    bZ_quant_base_A = np.nanmean(bZ_quant_base_A_arr)
    t_pulse = np.nanmean(t_pulse_arr)
    print("Pulse time:", t_pulse*1e6, "us")
    ## Compensation Method: "heuristic"
    Heuristic_worker = lock_helper.Heuristic_Detuning_Opimizer(
                          t_pulse=t_pulse, #pulse duration
                          Delta_d_Hz=Delta_d_Hz, #pulse offset from center frequency, Hz; None for automatic
                          p=p, #probability at Delta=0, calculates Omega_Hz automatically
                          Omega_Hz=Omega_Hz, #coupling strength
                          sigma_memory = 5, #old method; units: shot no; distant shots have less weight
                          sigma_outlier = 2, #old method; ignore statistical outliers
                          mA_per_Hz=mA_per_Hz, #coil current to detuning conversion
                          ERR_target=ERR_target, #None to calculate automatically
                          PID_P_Hz=None, #None for auto
                          N_stab=N_stab,
                          std_amplify=std_amplify,
                          )
    
    P_const_Hz = Heuristic_worker.PID_P_Hz
    target_ERR = Heuristic_worker.ERR_target
    print("target_ERR",target_ERR)
    p = Heuristic_worker.p
    Omega_Hz = Heuristic_worker.Omega_Hz
    
    ## Compensation Method: "PID"
    PID_P = P_const_Hz
    PID_I = 0#P_const_Hz/30
    PID_D = 0
    
    ## INPUTS END
    
    ###########################################################################
    
    def get_runmanager_global(var,runmanager_globals,default=None):
        if runmanager_globals is None: return default
        try: var_value = runmanager_globals[var]
        except: var_value = default
        return var_value

    runmanager_failed = False
    try:
        import runmanager.remote
        remote_runmanager = runmanager.remote.Client(timeout=1)
        runmanager_globals = remote_runmanager.get_globals()
        autolock = get_runmanager_global("uWDet_Autolock",runmanager_globals,False)
        blacs_sync_lyse = get_runmanager_global("blacs_sync_lyse",runmanager_globals,False)
        if blacs_sync_lyse and autolock:
            blacs_wait = get_runmanager_global("blacs_wait",runmanager_globals,False)
            if not blacs_wait:
                try:
                    remote_runmanager.set_globals({"blacs_wait":True})
                except:
                    print("blacs_wait update failed")
    except:
        runmanager_failed = True

    if len(routine_storage.__dict__.keys())==0:
        routine_storage.last_t = -np.inf #track latest data point so multi re-runs don't adjust bias if there's no new data
        routine_storage.min_t = -np.inf #track earliest time point so retroactively added data gets ignored
    
    filepaths = np.array(filepaths)
    
    try:
        last_state = dataframe["lock_state"][-1]
        print("latest lock_state:", last_state)
    except:
        last_state = ""
    
    ## Model total Bz: bZ_bias + bZ_finebias
    bZ_quant_A = np.array(dataframe[label_bias]) #main bZ current
    bZ_quant_adjust_lock_A = np.array(dataframe[label_finebias_constant]) # finebias bZ current - not modified by uwave lock.
    finebias_final_V = np.array(dataframe[label_finebias_autolock]).copy() #shift done by uwave lock. measured in Volts.
    finebias_final_A = convert_V_to_A_finebias(finebias_final_V)
    bZ_total_A = bZ_quant_A + bZ_quant_adjust_lock_A + finebias_final_A
    data_dict["bZ_total_A"] = bZ_total_A
    
    if find_global_units_rep(filepaths,label_bias)!="A":
        print(label_bias, "units must be A")
        break
    if find_global_units_rep(filepaths,label_finebias_constant)!="A":
        print(label_finebias_constant, "units must be A")
        break
    if find_global_units_rep(filepaths,label_finebias_autolock)!="V":
        print(label_finebias_autolock,"units must be V")
        break
    
    ## Remove NaNs and infinities in data
    i_sort = np.ones(len(filepaths),dtype=bool)
    for temp_key in data_dict.keys(): i_sort *= np.isfinite(data_dict[temp_key])
    if np.any(~i_sort):
        print("NaN shots:", np.sum(~i_sort))
        for temp_key in data_dict.keys(): data_dict[temp_key] = data_dict[temp_key][i_sort]
        filepaths = filepaths[i_sort]
        if len(filepaths)<1:
            print("no data after filter")
            break
    
    ## Sort by ascending time
    i_sort = np.argsort(data_dict["t"])
    for temp_key in data_dict.keys(): data_dict[temp_key] = data_dict[temp_key][i_sort]
    filepaths = filepaths[i_sort]
    
    data_dict["sigma_N1"] *= N_std_amplify
    data_dict["sigma_N2"] *= N_std_amplify 
    
    ## Calculate ERR
    data_dict["ERR"] = lock_helper.get_ERR(data_dict["N1"],data_dict["N2"])
    data_dict["sn1"] = data_dict["N1"] / data_dict["sigma_N1"]
    data_dict["sn2"] = data_dict["N2"] / data_dict["sigma_N2"]
    
    ## Save data before filter for plotting
    if show_plots: data_dict_prefilter = data_dict.copy()
    
    ## Filter out bad ERR values and bad signal to noise.
    keep_mask = (data_dict["sn1"]>signal_to_noise_min)|(data_dict["sn2"]>signal_to_noise_min)
    keep_mask *= np.isfinite(data_dict["ERR"])
    keep_mask *= np.isfinite(data_dict["sn1"])
    keep_mask *= np.isfinite(data_dict["sn2"])
    keep_mask *= data_dict["t"]>=routine_storage.min_t
    if np.isfinite(abs_ERR_max):
        keep_mask *= np.abs(data_dict["ERR"])<=abs_ERR_max
    if np.any(~keep_mask):
        print("Red shots:", np.sum(~keep_mask))
        for temp_key in data_dict.keys(): data_dict[temp_key] = data_dict[temp_key][keep_mask]
        filepaths = filepaths[keep_mask]
    if len(filepaths)<1:
        print("no data after filter")
        break
    
    ## Take only latest max_shots
    if len(filepaths)>max_shots:
        for temp_key in data_dict.keys():
            data_dict[temp_key] = data_dict[temp_key][-100:]
        filepaths = filepaths[-100:]

    
    t_last = np.nanmax(data_dict["t"])
    old_B_z_A = data_dict["bZ_total_A"][-1]
    
    ## Calculate bias field adjustment
    if compensate_method == "PID":
        response_Hz = lock_helper.PID_calc_response_Hz(data_dict["t"],
                                                       data_dict["ERR"],
                                                       P=PID_P,
                                                       I=PID_I,
                                                       D=PID_D,
                                                       ERR_target=target_ERR)
        response_A = Heuristic_worker.convert_Hz_mA(Hz=response_Hz)*1e-3
        new_Bz_A = data_dict["bZ_total_A"][-1] + response_A
    elif compensate_method == "heuristic":
        if auto_bootstrapping and len(data_dict["t"])>0 and N_stab>len(data_dict["t"]):
            Heuristic_worker.N_stab = len(data_dict["t"])
            print("Bootstrapping, N_stab=", Heuristic_worker.N_stab,sep="")
        Delta_Hz_hardware_arr = Heuristic_worker.convert_Hz_mA(mA=data_dict["bZ_total_A"]*1e3)
        new_Delta_Hz_hardware = Heuristic_worker.calc_resonant_Delta_Hz(
                                                                data_dict["t"],
                                                                data_dict["N1"],data_dict["N2"],
                                                                data_dict["sigma_N1"],data_dict["sigma_N2"],
                                                                Delta_Hz_hardware_arr)
        new_Bz_A = Heuristic_worker.convert_Hz_mA(Hz=new_Delta_Hz_hardware)*1e-3
    else:
        new_Bz_A = None
    
    ## Prepare dict for what will be saved in runmanager
    uwave_lock_dict = {"blacs_wait":False}
    uwave_lock_dict["old_B_z_A"] = old_B_z_A
    
    print("Latest avg shot noise:", np.round(np.nanmean(np.concatenate([data_dict["sn1"],data_dict["sn2"]])),1))
    
    ## Update bias, check safeguards
    if not (new_Bz_A is None or ~np.isfinite(new_Bz_A)):
        dBz_mA = (new_Bz_A-old_B_z_A)*1000
        if abs(new_Bz_A)>=max_current_B_z_A or abs(dBz_mA)>=max_B_shift_mA: new_Bz_A = old_B_z_A
        uwave_lock_dict["new_B_z_A"] = new_Bz_A
        resonant_bZ_quant_adjust_mA = (new_Bz_A-bZ_quant_base_A)*1000 #calculate bias shift from the constant reference.
        print("resonant bZ_quant_adjust: ", np.round(resonant_bZ_quant_adjust_mA,3), "e-3", sep="")
        uwave_lock_dict["resonant_bZ_quant_adjust"] = np.round(resonant_bZ_quant_adjust_mA,4)
    
    ## Update runmanager globals
    if (not force_no_update) and (not runmanager_failed) and autolock and t_last>routine_storage.last_t:
        print("Updating runmanager... ", end="")
        runmanager_B_updated = True
        try:
            remote_runmanager.set_globals(uwave_lock_dict)
        except:
            print("set_globals failed")
            runmanager_B_updated = False
        if runmanager_B_updated:
            print("success")
            routine_storage.last_t = t_last
    
    print("Done. Took", time.time()-t_start, "seconds")
    
    routine_storage.min_t = np.nanmin(data_dict["t"])
    
    ## Draw plots: atom number, signal to noise, error signal, coil current.
    if show_plots:
        
        suptitle_text = last_state
        
        fig_main,axs_main = plt.subplots(2,2,sharex=True)
        ax_N = axs_main[0,0]
        ax_SN = axs_main[0,1]
        ax_ERR = axs_main[1,0]
        ax_coil = axs_main[1,1]
        
        ax_N.set_ylabel("N1+N2")
        ax_SN.set_ylabel("max SN")
        ax_ERR.set_ylabel("ERR")
        ax_coil.set_ylabel("Bz, mA")
        
        t_0 = np.nanmin(data_dict_prefilter["t"])
        
        for temp_ax in axs_main[1,:]:
            temp_ax.set_xlabel("t, "+x_units)
        
        if compensate_method == "heuristic":
            fig_h,ax_h = plt.subplots()
            ax_h.set_title("heuristic comp")
            ax_h.set_xlabel("t, "+x_units)
            resonant_Hz_arr = Heuristic_worker.resonant_Delta_Hz_hardware_arr
            resonant_Hz_arr_std = Heuristic_worker.resonant_Delta_Hz_hardware_std_arr
            resonant_mA_arr = Heuristic_worker.convert_Hz_mA(Hz=resonant_Hz_arr) - bZ_quant_base_A*1000
            resonant_mA_arr_std = Heuristic_worker.convert_Hz_mA(Hz=resonant_Hz_arr_std)
            ax_h.errorbar(Heuristic_worker.t_arr-t_0,resonant_mA_arr,yerr=resonant_mA_arr_std,
                          fmt='o', color="black", ecolor='red', elinewidth=1)
            
            ax_h.set_ylabel("target Bz, mA")
            fig_h.set_tight_layout(True)
        
        for dataset in ["unfiltered", "filtered"]:
            
            if dataset=="unfiltered":
                temp_dict = data_dict_prefilter
                color = "red"
                zorder=1
            else:
                temp_dict = data_dict
                color = "black"
                zorder=2
            
            bZ_plot_mA = (temp_dict["bZ_total_A"]-bZ_quant_base_A)*1e3
            t_plot = temp_dict["t"].copy() - t_0
            N_sum = temp_dict["N1"] + temp_dict["N2"]
            SN = np.nanmax(np.vstack([temp_dict["sn1"],temp_dict["sn2"]]),axis=0)
            ERR = temp_dict["ERR"]
            Delta_Hz = (ERR-target_ERR)*Heuristic_worker.PID_P_Hz
            
            ERR_std = lock_helper.get_ERR_std_sep(temp_dict["N1"],temp_dict["N2"],temp_dict["sigma_N1"],temp_dict["sigma_N2"])
            N_sum_std = np.sqrt( temp_dict["sigma_N1"]**2 + temp_dict["sigma_N2"]**2 )
            
            if dataset=="filtered":
                mean_Delta = np.round(np.nanmean(Delta_Hz),3)
                std_Delta = np.round(np.nanstd(Delta_Hz),3)
                print("Detuning statistics:",mean_Delta,"+-",std_Delta,"Hz")
                suptitle_text = suptitle_text + "\n" + str(mean_Delta) + " $\pm$ " + str(std_Delta) + " Hz"
                
                mean_ERR = np.nanmean(ERR)
                ax_ERR.axhline(mean_ERR,zorder=0,color="black",linestyle="dashed")
            
            ax_N.errorbar(t_plot,N_sum,yerr=N_sum_std, fmt='o', color=color, ecolor='navy', elinewidth=1)
            ax_SN.plot(t_plot,SN,'o',color=color,zorder=zorder)
            ax_ERR.errorbar(t_plot,ERR,yerr=ERR_std, fmt='o', color=color, ecolor='navy', elinewidth=1)
            ax_coil.plot(t_plot,bZ_plot_mA,'o',color=color,zorder=zorder)
        
        ax_ERR.axhline(target_ERR,zorder=0,color="green",linestyle="dashed")
        ax_SN.axhline(signal_to_noise_min,zorder=0,color="gray",linestyle="dashed")
        
        if not (new_Bz_A is None or ~np.isfinite(new_Bz_A)):
            ax_coil.axhline(resonant_bZ_quant_adjust_mA,color="green",zorder=0,linestyle="solid")
            if compensate_method == "heuristic":
                ax_h.axhline(resonant_bZ_quant_adjust_mA,color="green",zorder=0,linestyle="solid")
        
        fig_main.suptitle(suptitle_text)
        fig_main.set_tight_layout(True)
    
    break

==> anc/Labscript_Feedback_Loop/lyse/readme.txt <==
Multi_uWave_Lock.py is the multi analysis routine for lyse that makes the bias decision.

You will have to supply the atom number counts and their uncertainties using your own single analysis scripts.

==> anc/Labscript_Feedback_Loop/readme.txt <==
In situ magnetic-field stabilization for quantum-gas experiments

E. Gvozdiovas, A. Valdés-Curiel, Q.-Y. Liang, E. D. Mercado-Gutierrez,
A. M. Piñeiro, J. Tao, D. Trypogeorgos, M. Zhao, and I. B. Spielman 

Supplemental Material - Labscript Feedback Loop

This implementation uses blacs, lyse and runmanager in tandem.
1) lyse analyzes data, draws plots and makes decisions about the bias field.
2) runmanager stores user inputs (setting lyse/blacs behavior), and the latest bias value from lyse.
3) blacs asks runmanager for the latest bias value and updates shots (.h5 files), then executes shot instructions.

There is a time penalty related to communication between these modules.
It will depend on the performance of your network and computer hardware.
In exchange, lyse and runmanager is the user interface for the end user, and scripts can be modified in a modular way.
A more efficient solution would move this entire process into blacs only. You would need to write your own user interface for managing the blacs worker: clearing past data, and the probe reconstruction cache.

The implementation attached here is for reference only and provided as is. It will not function in your lab straight out of the box.
This is because you need to map detuning (Hz) to hardware which can be non-trivial.
In our case the detuning is set by the bias controlled by two "knobs": bias and finebias, the latter with better resolution.

==> anc/Labscript_Feedback_Loop/runmanager/readme.txt <==
The .h5 file here is a globals file for runmanager.
Runmanager is used as intermediate data storage between lyse and blacs. It also contains the following user controls:

Group name: OPTIONS
1. uWDet_On - BOOL - in the experimental sequence, perform in-situ PTAI from which the error signal is obtained.
2. uWDet_Autolock - BOOL - activate the automatic feedback-locking loop. If True, lyse will update the latest bias value in runmanager, and blacs will check for the latest value before each shot begins.

Both of the above flags are checked by lyse and blacs to prevent user error. If you wish to change the names of these flags, you will also have to modify their names in the lyse and blacs scripts.

Group name: uWave_lock
1. blacs_wait - BOOL - should blacs wait for lyse to finish data analysis before starting the next shot?
2. blacs_wait_duration - float - how long blacs should wait for lyse; if timed out, proceed with latest bias value.
The remaining globals in this group contain information about the lyse and blacs worker state.
If the global "shift_success" is showing True, the loop is working without any detectable errors.

new_B_z_A is the final instruction for the blacs plugin, the target total bias.
